NNLO QCD corrections to production of a spin-2 particle with non-universal couplings in the DY process

We study the phenomenological impact of the interaction of spin-2 fields with those of the Standard Model in a model independent framework up to next-to-next-to-leading order in perturbative Quantum Chromodynamics. We use the invariant mass distribution of the pair of leptons produced at the LHC to demonstrate this. A minimal scenario where the spin-2 fields couple to two gauge invariant operators with different coupling strengths has been considered. These operators being not conserved show very different ultraviolet behaviour increasing the searches options of spin-2 particles at the colliders. We find that our results using the higher order quantum corrections stabilise the predictions with respect to renormalisation and factorisation scales. We also find that corrections are appreciable which need to be taken into account in such searches at the colliders.

==> anc/Result.m <==
(**Results for the mass factorised partonic cross section in Mathematica format by setting muR=muF**)   
(**Here N denotes SU(N) colour**)

   Deltagg[k] = Pi/2/(N^2-1)*Deltabargg[k]
   Deltagq[k] = Pi/8/N*Deltabargq[k]
   Deltaqq[k] = Pi/8/N*Deltabarqq[k]     (**Here qq represents quarks of same flavour**)
   Deltaq1q2[k] = Pi/8/N*Deltabarq1q2[k] (**Here q1 and q2 represent quarks of different flavour**)
   DeltaqQ[k] = Pi/8/N*DeltabarqQ[k]     (**Here qQ represents quark and anti-quark of same flavour**)
   Deltaq1Q2[k] = Pi/8/N*Deltabarq1Q2[k] (**Here q1Q2 represent quark and anti-quark of different flavour**)

   Deltabargg[0] =(
       + k_G^2*delta[1-z] * ( 1 )
       );

   Deltabargg[1] =(
       + n_f*k_G*k_Q*delta[1-z] * ( 35/9 )

       + n_f*Log[Q^2/muF^2]*k_G*k_Q*delta[1-z] * (  - 4/3 )

       + C_A*k_G^2 * (  - 2 - 22/3*x^-1 + 2*x + 22/3*x^2 )

       + C_A*k_G^2*Log[1 - x] * (  - 32 + 16*x^-1 + 16*(1 - x)^-1 + 16*x - 16*x^2)

       + C_A*k_G^2*Log[x] * ( 16 - 8*x^-1 - 8*(1 - x)^-1 - 8*x + 8*x^2 )

       + C_A*k_G^2*delta[1-z] * (  - 203/9 )

       + C_A*Log[Q^2/muF^2]*k_G^2 * (  - 16 + 8*x^-1 + 8*(1 - x)^-1 + 8*x - 8*
         x^2 )

       + C_A*Log[Q^2/muF^2]*k_G^2*delta[1-z] * ( 22/3 )

       + C_A*Zeta[2]*k_G^2*delta[1-z] * ( 8 )
       );

   Deltabargg[2] =(
       + n_f^2*k_Q^2*delta[1-z] * ( 1225/324 )

       + n_f^2*Log[Q^2/muF^2]*k_Q^2*delta[1-z] * (  - 70/27 )

       + n_f^2*Log[Q^2/muF^2]^2*k_Q^2*delta[1-z] * ( 4/9 )

       + n_f^2*Zeta[2]*k_Q^2*delta[1-z] * ( 8/3 )

       + C_F*n_f*k_Q^2 * (  - 12566/405 - 686/2025*x^-3 - 4238/405*x^-2 + 36/5*
         x^-1 - 1447/405*x + 25787/675*x^2 )

       + C_F*n_f*k_Q^2*S12[1 - x] * ( 28 - 16*x^-1 - 56*x - 28*x^2 )

       + C_F*n_f*k_Q^2*S12[-x] * (  - 72 - 32*x^-1 - 48*x - 8*x^2 )

       + C_F*n_f*k_Q^2*PolyLog[3, 1 - x] * ( 8 + 32*x + 32*x^2 )

       + C_F*n_f*k_Q^2*PolyLog[3, -x] * (  - 36 - 16*x^-1 + 8*x + 4*x^2 )

       + C_F*n_f*k_Q^2*PolyLog[2, 1 - x] * (  - 226/9 - 212/9*x + 28*x^2 )

       + C_F*n_f*k_Q^2*PolyLog[2, -x] * ( 20 + 16*x^-1 + 4*x )

       + C_F*n_f*k_Q^2*Log[1 + x]*PolyLog[2, -x] * (  - 72 - 32*x^-1 - 48*x - 8*x^2 )

       + C_F*n_f*k_Q^2*Log[1 - x] * (  - 35/27 + 49/135*x^-3 + 112/27*x^-2 - 128/
         9*x^-1 + 1895/27*x - 2663/45*x^2 )

       + C_F*n_f*k_Q^2*Log[1 - x]*PolyLog[2, 1 - x] * (  - 8 - 32*x - 32*x^2 )

       + C_F*n_f*k_Q^2*Log[1 - x]^2 * (  - 8 - 16*x + 24*x^2 )

       + C_F*n_f*k_Q^2*Log[x] * (  - 577/54 - 49/270*x^-3 - 56/27*x^-2 - 329/9
         *x^-1 - 2129/54*x + 4021/90*x^2 )

       + C_F*n_f*k_Q^2*Log[x]*PolyLog[2, 1 - x] * (  - 2 - 8*x - 8*x^2 )

       + C_F*n_f*k_Q^2*Log[x]*PolyLog[2, -x] * ( 72 + 32*x^-1 + 32*x + 4*x^2 )

       + C_F*n_f*k_Q^2*Log[x]*Log[1 + x] * ( 20 + 16*x^-1 + 4*x )

       + C_F*n_f*k_Q^2*Log[x]*Log[1 + x]^2 * (  - 36 - 16*x^-1 - 24*x - 4*x^2
          )

       + C_F*n_f*k_Q^2*Log[x]*Log[1 - x] * (  - 118/9 + 4/9*x - 8*x^2 )

       + C_F*n_f*k_Q^2*Log[x]*Log[1 - x]^2 * (  - 4 - 16*x - 16*x^2 )

       + C_F*n_f*k_Q^2*Log[x]^2 * (  - 325/9 - 31/3*x^-1 + 7/9*x - 4*x^2 )

       + C_F*n_f*k_Q^2*Log[x]^2*Log[1 + x] * ( 54 + 24*x^-1 + 36*x + 6*x^2 )

       + C_F*n_f*k_Q^2*Log[x]^2*Log[1 - x] * ( 2 + 8*x + 8*x^2 )

       + C_F*n_f*k_Q^2*Log[x]^3 * (  - 19/3 - 8/3*x^-1 - 8*x - 8/3*x^2 )

       + C_F*n_f*k_G*k_Q * (  - 99068/405 + 1372/2025*x^-3 + 8476/405*x^-2 + 
         1517/45*x^-1 + 57839/405*x + 31376/675*x^2 )

       + C_F*n_f*k_G*k_Q*PolyLog[3, -x] * (  - 64*x^-1 - 64*x )

       + C_F*n_f*k_G*k_Q*PolyLog[2, 1 - x] * ( 560/9 + 712/9*x )

       + C_F*n_f*k_G*k_Q*PolyLog[2, -x] * (  - 32*x^-1 + 32*x )

       + C_F*n_f*k_G*k_Q*Log[1 - x] * ( 1744/27 - 98/135*x^-3 - 224/27*x^-2 + 
         304/9*x^-1 - 1414/27*x - 1664/45*x^2 )

       + C_F*n_f*k_G*k_Q*Log[x] * (  - 2636/27 + 49/135*x^-3 + 112/27*x^-2 + 
         526/9*x^-1 - 517/27*x + 1664/45*x^2 )

       + C_F*n_f*k_G*k_Q*Log[x]*PolyLog[2, -x] * ( 32*x^-1 + 32*x )

       + C_F*n_f*k_G*k_Q*Log[x]*Log[1 + x] * (  - 32*x^-1 + 32*x )

       + C_F*n_f*k_G*k_Q*Log[x]*Log[1 - x] * ( 560/9 + 712/9*x )

       + C_F*n_f*k_G*k_Q*Log[x]^2 * (  - 124/9 + 68/3*x^-1 - 500/9*x )

       + C_F*n_f*k_G*k_Q*Log[x]^3 * ( 16/3*x^-1 + 16/3*x )

       + C_F*n_f*k_G*k_Q*delta[1-z] * ( 598/81 )

       + C_F*n_f*k_G^2 * ( 81754/405 - 686/2025*x^-3 - 4238/405*x^-2 + 3217/135*
         x^-1 - 73897/405*x - 2432/75*x^2 )

       + C_F*n_f*k_G^2*S12[1 - x] * ( 32 + 32*x )

       + C_F*n_f*k_G^2*PolyLog[3, 1 - x] * (  - 80 + 8*x^-1 - 48*x )

       + C_F*n_f*k_G^2*PolyLog[2, 1 - x] * (  - 352/9 + 8/3*x^-1 - 644/9*x + 32/3*x^2 )

       + C_F*n_f*k_G^2*Log[1 - x] * (  - 3824/27 + 49/135*x^-3 + 112/27*x^-2 - 
         48*x^-1 + 3443/27*x + 288/5*x^2 )

       + C_F*n_f*k_G^2*Log[1 - x]*PolyLog[2, 1 - x] * ( 64 + 64*x )

       + C_F*n_f*k_G^2*Log[1 - x]^2 * ( 16 + 64/3*x^-1 - 16*x - 64/3*x^2 )

       + C_F*n_f*k_G^2*Log[x] * ( 3262/27 - 49/270*x^-3 - 56/27*x^-2 + 1/3*
         x^-1 - 4613/54*x - 288/5*x^2 )

       + C_F*n_f*k_G^2*Log[x]*PolyLog[2, 1 - x] * (  - 8*x^-1 - 32*x )

       + C_F*n_f*k_G^2*Log[x]*Log[1 - x] * (  - 712/9 - 64/3*x^-1 - 428/9*x + 
         128/3*x^2 )

       + C_F*n_f*k_G^2*Log[x]*Log[1 - x]^2 * ( 32 + 32*x )

       + C_F*n_f*k_G^2*Log[x]^2 * ( 368/9 - 7*x^-1 + 160/9*x - 16*x^2 )

       + C_F*n_f*k_G^2*Log[x]^2*Log[1 - x] * (  - 32 - 32*x )

       + C_F*n_f*k_G^2*Log[x]^3 * ( 12 - 8/3*x^-1 + 4/3*x )

       + C_F*n_f*k_G^2*delta[1-z] * ( 1049/81 )

       + C_F*n_f*Log[Q^2/muF^2]*k_Q^2 * (  - 35/54 + 49/270*x^-3 + 56/27*x^-2
          - 64/9*x^-1 + 1895/54*x - 2663/90*x^2 )

       + C_F*n_f*Log[Q^2/muF^2]*k_Q^2*PolyLog[2, 1 - x] * (  - 4 - 16*x - 16*x^2 )

       + C_F*n_f*Log[Q^2/muF^2]*k_Q^2*Log[1 - x] * (  - 8 - 16*x + 24*x^2 )

       + C_F*n_f*Log[Q^2/muF^2]*k_Q^2*Log[x] * (  - 59/9 + 2/9*x - 4*x^2 )

       + C_F*n_f*Log[Q^2/muF^2]*k_Q^2*Log[x]*Log[1 - x] * (  - 4 - 16*x - 16
         *x^2 )

       + C_F*n_f*Log[Q^2/muF^2]*k_Q^2*Log[x]^2 * ( 1 + 4*x + 4*x^2 )

       + C_F*n_f*Log[Q^2/muF^2]*k_G*k_Q * ( 872/27 - 49/135*x^-3 - 112/27*x^-2
          + 152/9*x^-1 - 707/27*x - 832/45*x^2 )

       + C_F*n_f*Log[Q^2/muF^2]*k_G*k_Q*Log[x] * ( 280/9 + 356/9*x )

       + C_F*n_f*Log[Q^2/muF^2]*k_G*k_Q*delta[1-z] * ( 44/9 )

       + C_F*n_f*Log[Q^2/muF^2]*k_G^2 * (  - 1912/27 + 49/270*x^-3 + 56/27*
         x^-2 - 24*x^-1 + 3443/54*x + 144/5*x^2 )

       + C_F*n_f*Log[Q^2/muF^2]*k_G^2*PolyLog[2, 1 - x] * ( 32 + 32*x )

       + C_F*n_f*Log[Q^2/muF^2]*k_G^2*Log[1 - x] * ( 16 + 64/3*x^-1 - 16*x - 
         64/3*x^2 )

       + C_F*n_f*Log[Q^2/muF^2]*k_G^2*Log[x] * (  - 356/9 - 32/3*x^-1 - 214/
         9*x + 64/3*x^2 )

       + C_F*n_f*Log[Q^2/muF^2]*k_G^2*Log[x]*Log[1 - x] * ( 32 + 32*x )

       + C_F*n_f*Log[Q^2/muF^2]*k_G^2*Log[x]^2 * (  - 16 - 16*x )

       + C_F*n_f*Log[Q^2/muF^2]*k_G^2*delta[1-z] * (  - 80/9 )

       + C_F*n_f*Log[Q^2/muF^2]^2*k_Q^2 * (  - 2 - 4*x + 6*x^2 )

       + C_F*n_f*Log[Q^2/muF^2]^2*k_Q^2*Log[x] * (  - 1 - 4*x - 4*x^2 )

       + C_F*n_f*Log[Q^2/muF^2]^2*k_G*k_Q*delta[1-z] * (  - 16/9 )

       + C_F*n_f*Log[Q^2/muF^2]^2*k_G^2 * ( 4 + 16/3*x^-1 - 4*x - 16/3*x^2 )

       + C_F*n_f*Log[Q^2/muF^2]^2*k_G^2*Log[x] * ( 8 + 8*x )

       + C_F*n_f*Log[Q^2/muF^2]^2*k_G^2*delta[1-z] * ( 16/9 )

       + C_F*n_f*Zeta[3]*k_Q^2 * (  - 18 - 8*x^-1 + 12*x + 4*x^2 )

       + C_F*n_f*Zeta[3]*k_G*k_Q * (  - 48*x^-1 - 48*x )

       + C_F*n_f*Zeta[3]*k_G*k_Q*delta[1-z] * (  - 16 )

       + C_F*n_f*Zeta[2]*k_Q^2 * ( 18 + 8*x^-1 + 18*x - 24*x^2 )

       + C_F*n_f*Zeta[2]*k_Q^2*Log[1 + x] * (  - 36 - 16*x^-1 - 24*x - 4*x^2 )

       + C_F*n_f*Zeta[2]*k_Q^2*Log[x] * ( 22 + 8*x^-1 + 36*x + 20*x^2 )

       + C_F*n_f*Zeta[2]*k_G*k_Q * (  - 16*x^-1 + 16*x )

       + C_F*n_f*Zeta[2]*k_G*k_Q*Log[x] * (  - 16*x^-1 - 16*x )

       + C_F*n_f*Zeta[2]*k_G*k_Q*delta[1-z] * ( 128/9 )

       + C_F*n_f*Zeta[2]*k_G^2 * (  - 16 - 64/3*x^-1 + 16*x + 64/3*x^2 )

       + C_F*n_f*Zeta[2]*k_G^2*Log[x] * (  - 32 - 32*x )

       + C_F*n_f*Zeta[2]*k_G^2*delta[1-z] * (  - 128/9 )

       + C_A*n_f*k_Q^2 * ( 217/108 - 473/5400*x^-3 + 17/27*x^-2 - 82/3*x^-1 + 
         2753/216*x + 3611/300*x^2 )

       + C_A*n_f*k_Q^2*S12[1 - x] * (  - 18 + 8*x^-1 + 12*x - 2*x^2 )

       + C_A*n_f*k_Q^2*S12[-x] * ( 36 + 16*x^-1 + 24*x + 4*x^2 )

       + C_A*n_f*k_Q^2*PolyLog[3, -x] * ( 54 + 24*x^-1 + 36*x + 6*x^2 )

       + C_A*n_f*k_Q^2*PolyLog[2, -x] * ( 12 + 16/3*x^-1 + 8*x + 4/3*x^2 )

       + C_A*n_f*k_Q^2*Log[1 + x]*PolyLog[2, -x] * ( 36 + 16*x^-1 + 24*x + 4*x^2 )

       + C_A*n_f*k_Q^2*Log[x] * (  - 271/9 - 20/9*x^-1 - 365/18*x - 949/90*x^2
          )

       + C_A*n_f*k_Q^2*Log[x]*PolyLog[2, -x] * (  - 54 - 24*x^-1 - 36*x - 6*x^2 )

       + C_A*n_f*k_Q^2*Log[x]*Log[1 + x] * ( 12 + 16/3*x^-1 + 8*x + 4/3*x^2 )

       + C_A*n_f*k_Q^2*Log[x]*Log[1 + x]^2 * ( 18 + 8*x^-1 + 12*x + 2*x^2 )

       + C_A*n_f*k_Q^2*Log[x]^2 * ( 9 - 4/3*x^-1 + 3*x + 25/6*x^2 )

       + C_A*n_f*k_Q^2*Log[x]^2*Log[1 + x] * (  - 27 - 12*x^-1 - 18*x - 3*x^2
          )

       + C_A*n_f*k_G*k_Q * ( 820/27 + 473/2700*x^-3 - 34/27*x^-2 - 1049/27*x^-1
          - 4469/108*x + 34388/675*x^2 )

       + C_A*n_f*k_G*k_Q*S12[1 - x] * (  - 32 + 32*x^-1 + 16*x )

       + C_A*n_f*k_G*k_Q*PolyLog[3, 1 - x] * ( 16 - 16*x^-1 - 8*x )

       + C_A*n_f*k_G*k_Q*PolyLog[2, 1 - x] * ( 40/3 + 8/3*x^-1 - 20/3*x + 8*x^2 )

       + C_A*n_f*k_G*k_Q*PolyLog[2, -x] * (  - 32 - 32/3*x^-1 - 32*x - 32/3*x^2 )

       + C_A*n_f*k_G*k_Q*Log[1 - x] * (  - 616/9 + 314/9*x^-1 + 560/9*(1 - x)^-1
          + 182/9*x - 440/9*x^2 )

       + C_A*n_f*k_G*k_Q*Log[1 - x]*PolyLog[2, 1 - x] * (  - 16 + 16*x^-1 + 8*x )

       + C_A*n_f*k_G*k_Q*Log[1 - x]^2 * ( 8 - 8/3*x^-1 - 8*x + 8/3*x^2 )

       + C_A*n_f*k_G*k_Q*Log[x] * ( 274/9 - 52/3*x^-1 - 280/9*(1 - x)^-1 + 49/9*
         x + 128/15*x^2 )

       + C_A*n_f*k_G*k_Q*Log[x]*Log[1 + x] * (  - 32 - 32/3*x^-1 - 32*x - 32/3
         *x^2 )

       + C_A*n_f*k_G*k_Q*Log[x]*Log[1 - x] * (  - 80/3 + 32/3*x^-1 + 76/3*x - 
         16/3*x^2 )

       + C_A*n_f*k_G*k_Q*Log[x]^2 * ( 88/3 - 8/3*x^-1 - 20/3*x + 12*x^2 )

       + C_A*n_f*k_G*k_Q*delta[1-z] * (  - 10295/162 )

       + C_A*n_f*k_G^2 * (  - 32 - 473/5400*x^-3 + 17/27*x^-2 + 1561/27*x^-1 + 
         224/27*(1 - x)^-1 + 171/8*x - 37819/675*x^2 )

       + C_A*n_f*k_G^2*PolyLog[2, 1 - x] * (  - 64/3 + 8/3*x^-1 + 8/3*(1 - x)^-1 - 16/3*x
          - 16/3*x^2 )

       + C_A*n_f*k_G^2*Log[1 - x] * ( 440/9 - 152/3*x^-1 - 160/9*(1 - x)^-1 - 292/
         9*x + 152/3*x^2 )

       + C_A*n_f*k_G^2*Log[1 - x]^2 * (  - 64/3 + 32/3*x^-1 + 32/3*(1 - x)^-1 + 32/
         3*x - 32/3*x^2 )

       + C_A*n_f*k_G^2*Log[x] * (  - 190/9 + 178/9*x^-1 + 80/9*(1 - x)^-1 + 373/
         18*x - 1472/45*x^2 )

       + C_A*n_f*k_G^2*Log[x]*Log[1 - x] * ( 32/3 - 32/3*x^-1 - 32/3*(1 - x)^-1
          - 64/3*x + 32/3*x^2 )

       + C_A*n_f*k_G^2*Log[x]^2 * (  - 4/3 + 4/3*x^-1 + 4/3*(1 - x)^-1 + 20/3*x
          - 8/3*x^2 )

       + C_A*n_f*k_G^2*delta[1-z] * ( 3656/81 )

       + C_A*n_f*Log[Q^2/muF^2]*k_G*k_Q * (  - 536/9 + 368/9*x^-1 + 280/9*
         (1 - x)^-1 + 256/9*x - 368/9*x^2 )

       + C_A*n_f*Log[Q^2/muF^2]*k_G*k_Q*Log[1 - x] * ( 128/3 - 64/3*x^-1 - 64/
         3*(1 - x)^-1 - 64/3*x + 64/3*x^2 )

       + C_A*n_f*Log[Q^2/muF^2]*k_G*k_Q*Log[x] * (  - 64/3 + 32/3*x^-1 + 32/
         3*(1 - x)^-1 + 32/3*x - 32/3*x^2 )

       + C_A*n_f*Log[Q^2/muF^2]*k_G*k_Q*delta[1-z] * ( 1127/27 )

       + C_A*n_f*Log[Q^2/muF^2]*k_G^2 * ( 220/9 - 76/3*x^-1 - 80/9*(1 - x)^-1 - 
         140/9*x + 76/3*x^2 )

       + C_A*n_f*Log[Q^2/muF^2]*k_G^2*Log[1 - x] * (  - 64/3 + 32/3*x^-1 + 32/
         3*(1 - x)^-1 + 32/3*x - 32/3*x^2 )

       + C_A*n_f*Log[Q^2/muF^2]*k_G^2*Log[x] * ( 16/3 - 16/3*x^-1 - 16/3*
         (1 - x)^-1 - 32/3*x + 16/3*x^2 )

       + C_A*n_f*Log[Q^2/muF^2]*k_G^2*delta[1-z] * (  - 160/9 )

       + C_A*n_f*Log[Q^2/muF^2]^2*k_G*k_Q * ( 64/3 - 32/3*x^-1 - 32/3*(1 - x)^-1
          - 32/3*x + 32/3*x^2 )

       + C_A*n_f*Log[Q^2/muF^2]^2*k_G*k_Q*delta[1-z] * (  - 22/3 )

       + C_A*n_f*Log[Q^2/muF^2]^2*k_G^2 * (  - 16/3 + 8/3*x^-1 + 8/3*(1 - x)^-1
          + 8/3*x - 8/3*x^2 )

       + C_A*n_f*Log[Q^2/muF^2]^2*k_G^2*delta[1-z] * ( 22/9 )

       + C_A*n_f*Zeta[3]*k_Q^2 * ( 36 + 16*x^-1 + 24*x + 4*x^2 )

       + C_A*n_f*Zeta[3]*k_G*k_Q*delta[1-z] * ( 16 )

       + C_A*n_f*Zeta[3]*k_G^2*delta[1-z] * ( 16/3 )

       + C_A*n_f*Zeta[2]*k_Q^2 * ( 6 + 8/3*x^-1 + 4*x + 2/3*x^2 )

       + C_A*n_f*Zeta[2]*k_Q^2*Log[1 + x] * ( 18 + 8*x^-1 + 12*x + 2*x^2 )

       + C_A*n_f*Zeta[2]*k_G*k_Q * (  - 56 + 8*x^-1 + 24*x - 56/3*x^2 )

       + C_A*n_f*Zeta[2]*k_G*k_Q*delta[1-z] * ( 18 )

       + C_A*n_f*Zeta[2]*k_G^2 * ( 64/3 - 32/3*x^-1 - 32/3*(1 - x)^-1 - 32/3*x + 32/
         3*x^2 )

       + C_A*n_f*Zeta[2]*k_G^2*delta[1-z] * (  - 256/9 )

       + C_A*n_f*Zeta[2]*Log[Q^2/muF^2]*k_G*k_Q*delta[1-z] * (  - 32/3 )

       + C_A*n_f*Zeta[2]*Log[Q^2/muF^2]*k_G^2*delta[1-z] * ( 16/3 )

       + C_A^2*k_G^2 * ( 20137/27 - 21595/27*x^-1 - 1616/27*(1 - x)^-1 - 6605/27*
         x + 9679/27*x^2 )

       + C_A^2*k_G^2*S12[1 - x] * ( 64*x^-2 - 112*x^-1 - 144*(1 - x)^-1 + 64*
         (1 + x)^-1 - 528*x + 112*x^2 )

       + C_A^2*k_G^2*S12[-x] * (  - 480 - 192*x^-2 - 320*x^-1 - 32*(1 + x)^-1
          - 288*x - 64*x^2 )

       + C_A^2*k_G^2*PolyLog[3, (1 - x)/(1 + x)] * (  - 128 - 64*x^-1 + 64*(1 + x)^-1 - 64
         *x - 64*x^2 )

       + C_A^2*k_G^2*PolyLog[3, -(1 - x)/(1 + x)] * ( 128 + 64*x^-1 - 64*(1 + x)^-1 + 64*x
          + 64*x^2 )

       + C_A^2*k_G^2*PolyLog[3, 1 - x] * ( 744 + 32*x^-2 - 16*x^-1 - 8*(1 - x)^-1 - 64*
         (1 + x)^-1 + 536*x + 88*x^2 )

       + C_A^2*k_G^2*PolyLog[3, -x] * (  - 272 - 160*x^-2 + 320*x^-1 - 16*(1 + x)^-1
          + 304*x - 64*x^2 )

       + C_A^2*k_G^2*PolyLog[2, 1 - x] * (  - 376 - 748/3*x^-1 - 44/3*(1 - x)^-1 - 400*x
          - 704/3*x^2 )

       + C_A^2*k_G^2*PolyLog[2, -x] * ( 296 + 264*x^-1 + 120*x + 88*x^2 )

       + C_A^2*k_G^2*Log[1 + x]*PolyLog[2, -x] * (  - 480 - 192*x^-2 - 320*x^-1 - 32
         *(1 + x)^-1 - 288*x - 64*x^2 )

       + C_A^2*k_G^2*Log[1 - x] * (  - 1492/9 + 4396/9*x^-1 - 2176/9*(1 - x)^-1
          + 4040/9*x - 4756/9*x^2 )

       + C_A^2*k_G^2*Log[1 - x]*PolyLog[2, 1 - x] * (  - 496 - 16*x^-1 - 544*x )

       + C_A^2*k_G^2*Log[1 - x]*PolyLog[2, -x] * ( 128 + 64*x^-1 - 64*(1 + x)^-1 + 64*
         x + 64*x^2 )

       + C_A^2*k_G^2*Log[1 - x]^2 * ( 1324/3 - 572*x^-1 - 176/3*(1 - x)^-1 - 1148/
         3*x + 572*x^2 )

       + C_A^2*k_G^2*Log[1 - x]^3 * (  - 256 + 128*x^-1 + 128*(1 - x)^-1 + 128*x
          - 128*x^2 )

       + C_A^2*k_G^2*Log[x] * ( 946/9 - 1264/3*x^-1 + 1088/9*(1 - x)^-1 - 2582/
         9*x + 5740/9*x^2 )

       + C_A^2*k_G^2*Log[x]*PolyLog[2, 1 - x] * ( 8 + 48*x^-1 - 56*(1 - x)^-1 + 48*
         (1 + x)^-1 + 24*x + 8*x^2 )

       + C_A^2*k_G^2*Log[x]*PolyLog[2, -x] * ( 256 + 160*x^-2 - 64*x^-1 + 64*
         (1 + x)^-1 - 64*x + 16*x^2 )

       + C_A^2*k_G^2*Log[x]*Log[1 + x] * ( 296 + 264*x^-1 + 120*x + 88*x^2 )

       + C_A^2*k_G^2*Log[x]*Log[1 + x]^2 * (  - 240 - 96*x^-2 - 160*x^-1 - 16
         *(1 + x)^-1 - 144*x - 32*x^2 )

       + C_A^2*k_G^2*Log[x]*Log[1 - x] * (  - 832 + 1232/3*x^-1 + 176/3*
         (1 - x)^-1 + 72*x - 968*x^2 )

       + C_A^2*k_G^2*Log[x]*Log[1 - x]*Log[1 + x] * ( 128 + 64*x^-1 - 64*
         (1 + x)^-1 + 64*x + 64*x^2 )

       + C_A^2*k_G^2*Log[x]*Log[1 - x]^2 * ( 240 - 248*x^-1 - 248*(1 - x)^-1 - 
         504*x + 248*x^2 )

       + C_A^2*k_G^2*Log[x]^2 * ( 28 - 220/3*x^-1 - 22/3*(1 - x)^-1 + 44*x + 
         550/3*x^2 )

       + C_A^2*k_G^2*Log[x]^2*Log[1 + x] * ( 120 + 80*x^-2 + 96*x^-1 + 56*
         (1 + x)^-1 + 88*x - 16*x^2 )

       + C_A^2*k_G^2*Log[x]^2*Log[1 - x] * (  - 96 + 112*x^-1 + 128*(1 - x)^-1
          + 16*(1 + x)^-1 + 304*x - 144*x^2 )

       + C_A^2*k_G^2*Log[x]^3 * (  - 16/3 - 16*x^-1 - 56/3*(1 - x)^-1 - 16/3*
         (1 + x)^-1 - 184/3*x + 24*x^2 )

       + C_A^2*k_G^2*delta[1-z] * ( 7801/324 )

       + C_A^2*Log[Q^2/muF^2]*k_G^2 * (  - 518/9 + 150*x^-1 - 1088/9*(1 - x)^-1
          + 1606/9*x - 150*x^2 )

       + C_A^2*Log[Q^2/muF^2]*k_G^2*PolyLog[2, 1 - x] * (  - 256 - 256*x )

       + C_A^2*Log[Q^2/muF^2]*k_G^2*PolyLog[2, -x] * ( 64 + 32*x^-1 - 32*(1 + x)^-1
          + 32*x + 32*x^2 )

       + C_A^2*Log[Q^2/muF^2]*k_G^2*Log[1 - x] * ( 752/3 - 1408/3*x^-1 + 176/
         3*(1 - x)^-1 - 928/3*x + 1408/3*x^2 )

       + C_A^2*Log[Q^2/muF^2]*k_G^2*Log[1 - x]^2 * (  - 384 + 192*x^-1 + 192*
         (1 - x)^-1 + 192*x - 192*x^2 )

       + C_A^2*Log[Q^2/muF^2]*k_G^2*Log[x] * (  - 376 + 440/3*x^-1 - 88/3*
         (1 - x)^-1 - 440*x^2 )

       + C_A^2*Log[Q^2/muF^2]*k_G^2*Log[x]*Log[1 + x] * ( 64 + 32*x^-1 - 32
         *(1 + x)^-1 + 32*x + 32*x^2 )

       + C_A^2*Log[Q^2/muF^2]*k_G^2*Log[x]*Log[1 - x] * ( 192 - 224*x^-1 - 
         224*(1 - x)^-1 - 480*x + 224*x^2 )

       + C_A^2*Log[Q^2/muF^2]*k_G^2*Log[x]^2 * ( 32*x^-1 + 40*(1 - x)^-1 + 8*
         (1 + x)^-1 + 128*x - 48*x^2 )

       + C_A^2*Log[Q^2/muF^2]*k_G^2*delta[1-z] * (  - 1657/27 )

       + C_A^2*Log[Q^2/muF^2]^2*k_G^2 * ( 8 - 220/3*x^-1 + 44*(1 - x)^-1 - 52*x
          + 220/3*x^2 )

       + C_A^2*Log[Q^2/muF^2]^2*k_G^2*Log[1 - x] * (  - 128 + 64*x^-1 + 64*
         (1 - x)^-1 + 64*x - 64*x^2 )

       + C_A^2*Log[Q^2/muF^2]^2*k_G^2*Log[x] * (  - 32*x^-1 - 32*(1 - x)^-1
          - 96*x + 32*x^2 )

       + C_A^2*Log[Q^2/muF^2]^2*k_G^2*delta[1-z] * ( 121/9 )

       + C_A^2*Zeta[3]*k_G^2 * (  - 768 - 96*x^-2 + 592*x^-1 + 312*(1 - x)^-1 - 8*
         (1 + x)^-1 + 576*x - 352*x^2 )

       + C_A^2*Zeta[3]*k_G^2*delta[1-z] * (  - 88/3 )

       + C_A^2*Zeta[3]*Log[Q^2/muF^2]*k_G^2*delta[1-z] * ( 152 )

       + C_A^2*Zeta[2]*k_G^2 * (  - 436/3 + 1628/3*x^-1 + 176/3*(1 - x)^-1 + 884/3*
         x - 1100/3*x^2 )

       + C_A^2*Zeta[2]*k_G^2*Log[1 + x] * (  - 240 - 96*x^-2 - 160*x^-1 - 16*
         (1 + x)^-1 - 144*x - 32*x^2 )

       + C_A^2*Zeta[2]*k_G^2*Log[1 - x] * ( 384 - 128*x^-1 - 160*(1 - x)^-1 - 32*
         (1 + x)^-1 - 128*x + 192*x^2 )

       + C_A^2*Zeta[2]*k_G^2*Log[x] * (  - 40 + 272*x^-1 + 144*(1 - x)^-1 + 24*
         (1 + x)^-1 + 520*x - 168*x^2 )

       + C_A^2*Zeta[2]*k_G^2*delta[1-z] * (  - 224/9 )

       + C_A^2*Zeta[2]*Log[Q^2/muF^2]*k_G^2 * ( 192 - 64*x^-1 - 80*(1 - x)^-1 - 
         16*(1 + x)^-1 - 64*x + 96*x^2 )

       + C_A^2*Zeta[2]*Log[Q^2/muF^2]*k_G^2*delta[1-z] * ( 88/3 )

       + C_A^2*Zeta[2]*Log[Q^2/muF^2]^2*k_G^2*delta[1-z] * (  - 32 )

       + C_A^2*Zeta[2]^2*k_G^2*delta[1-z] * (  - 4/5 )
       );

   Deltabargq[1] =(
       + k_Q^2 * ( 77/18 + 7/18*x^-3 + 28/9*x^-2 - 16/3*x^-1 + 19/18*x - 7/2*
         x^2 )

       + k_Q^2*Log[1 - x] * ( 2 - 4*x + 4*x^2 )

       + k_Q^2*Log[x] * (  - 1 + 2*x - 2*x^2 )

       + k_G*k_Q * (  - 140/9 - 7/9*x^-3 - 56/9*x^-2 + 38/3*x^-1 + 89/9*x )

       + k_G^2 * ( 142/9 + 7/18*x^-3 + 28/9*x^-2 - 40/3*x^-1 - 35/18*x )

       + k_G^2*Log[1 - x] * (  - 16 + 16*x^-1 + 8*x )

       + k_G^2*Log[x] * ( 8 - 8*x^-1 - 4*x )

       + Log[Q^2/muF^2]*k_Q^2 * ( 1 - 2*x + 2*x^2 )

       + Log[Q^2/muF^2]*k_G^2 * (  - 8 + 8*x^-1 + 4*x )
       );

   Deltabargq[2] =(
       + n_f*k_Q^2 * (  - 860/27 - 7/6*x^-3 - 46/3*x^-2 + 760/27*x^-1 + 1091/54
         *x )

       + n_f*k_Q^2*PolyLog[2, 1 - x] * (  - 8/3 + 8/3*x^-1 + 4/3*x )

       + n_f*k_Q^2*Log[1 - x] * ( 388/27 + 14/27*x^-3 + 112/27*x^-2 - 106/9*
         x^-1 - 340/27*x + 16/3*x^2 )

       + n_f*k_Q^2*Log[x] * (  - 388/27 - 14/27*x^-3 - 112/27*x^-2 + 106/9*
         x^-1 + 340/27*x - 16/3*x^2 )

       + n_f*k_Q^2*Log[x]*Log[1 - x] * (  - 8/3 + 8/3*x^-1 + 4/3*x )

       + n_f*k_Q^2*Log[x]^2 * ( 4/3 - 4/3*x^-1 - 2/3*x )

       + n_f*k_G*k_Q * ( 2806/27 + 7/3*x^-3 + 796/27*x^-2 - 2369/27*x^-1 - 292/
         9*x )

       + n_f*k_G*k_Q*PolyLog[2, 1 - x] * (  - 8 + 8*x^-1 )

       + n_f*k_G*k_Q*Log[1 - x] * (  - 2276/27 - 28/27*x^-3 - 224/27*x^-2 + 706/
         9*x^-1 + 1250/27*x )

       + n_f*k_G*k_Q*Log[x] * ( 1436/27 + 28/27*x^-3 + 224/27*x^-2 - 142/3*
         x^-1 - 830/27*x )

       + n_f*k_G*k_Q*Log[x]*Log[1 - x] * (  - 8 + 8*x^-1 )

       + n_f*k_G*k_Q*Log[x]^2 * ( 4 - 4*x^-1 )

       + n_f*k_G^2 * (  - 78 - 7/6*x^-3 - 382/27*x^-2 + 1913/27*x^-1 + 1421/54*
         x )

       + n_f*k_G^2*Log[1 - x] * ( 1288/27 + 14/27*x^-3 + 112/27*x^-2 - 400/9*
         x^-1 - 646/27*x )

       + n_f*k_G^2*Log[1 - x]^2 * (  - 8/3 + 8/3*x^-1 + 4/3*x )

       + n_f*k_G^2*Log[x] * (  - 1048/27 - 14/27*x^-3 - 112/27*x^-2 + 320/9*
         x^-1 + 454/27*x )

       + n_f*k_G^2*Log[x]*Log[1 - x] * ( 32/3 - 32/3*x^-1 - 16/3*x )

       + n_f*k_G^2*Log[x]^2 * (  - 16/3 + 16/3*x^-1 + 8/3*x )

       + n_f*Log[Q^2/muF^2]*k_Q^2 * ( 280/27 + 14/27*x^-3 + 112/27*x^-2 - 76/
         9*x^-1 - 178/27*x )

       + n_f*Log[Q^2/muF^2]*k_G*k_Q * (  - 1688/27 - 28/27*x^-3 - 224/27*x^-2
          + 172/3*x^-1 + 668/27*x )

       + n_f*Log[Q^2/muF^2]*k_G*k_Q*Log[1 - x] * ( 64/3 - 64/3*x^-1 - 32/3*x
          )

       + n_f*Log[Q^2/muF^2]*k_G*k_Q*Log[x] * (  - 32/3 + 32/3*x^-1 + 16/3*x
          )

       + n_f*Log[Q^2/muF^2]*k_G^2 * ( 1048/27 + 14/27*x^-3 + 112/27*x^-2 - 
         320/9*x^-1 - 454/27*x )

       + n_f*Log[Q^2/muF^2]*k_G^2*Log[1 - x] * (  - 32/3 + 32/3*x^-1 + 16/3*x
          )

       + n_f*Log[Q^2/muF^2]*k_G^2*Log[x] * ( 32/3 - 32/3*x^-1 - 16/3*x )

       + n_f*Log[Q^2/muF^2]^2*k_G*k_Q * ( 32/3 - 32/3*x^-1 - 16/3*x )

       + n_f*Log[Q^2/muF^2]^2*k_G^2 * (  - 16/3 + 16/3*x^-1 + 8/3*x )

       + C_F*k_Q^2 * (  - 4201/20 - 5953/5400*x^-3 + 1813/405*x^-2 + 8528/135*
         x^-1 + 497971/3240*x - 41011/2700*x^2 )

       + C_F*k_Q^2*S12[1 - x] * (  - 150 + 64*x^-1 + 108*x - 68*x^2 )

       + C_F*k_Q^2*PolyLog[3, 1 - x] * ( 62 - 32*x^-1 - 28*x + 36*x^2 )

       + C_F*k_Q^2*PolyLog[3, -x] * ( 144 - 64*x^-1 - 160*x + 32*x^2 )

       + C_F*k_Q^2*PolyLog[2, 1 - x] * ( 583/9 + 14/9*x^-3 + 112/9*x^-2 - 160/3*x^-1
          - 116/3*x + 184/3*x^2 )

       + C_F*k_Q^2*PolyLog[2, -x] * ( 40 - 160/3*x^-1 + 48*x - 136/3*x^2 )

       + C_F*k_Q^2*Log[1 - x] * ( 256/3 - 27/5*x^-3 - 1214/27*x^-2 + 53*x^-1 - 
         5347/27*x + 2968/45*x^2 )

       + C_F*k_Q^2*Log[1 - x]*PolyLog[2, 1 - x] * (  - 70 + 32*x^-1 + 44*x - 52*x^2 )

       + C_F*k_Q^2*Log[1 - x]^2 * ( 47/3 + 7/3*x^-3 + 56/3*x^-2 - 116/3*x^-1 + 
         145/3*x - 157/3*x^2 )

       + C_F*k_Q^2*Log[1 - x]^3 * ( 35/3 - 70/3*x + 70/3*x^2 )

       + C_F*k_Q^2*Log[x] * (  - 3985/54 - 119/180*x^-3 - 308/27*x^-2 + 60*
         x^-1 + 17041/108*x - 4139/45*x^2 )

       + C_F*k_Q^2*Log[x]*PolyLog[2, 1 - x] * ( 2 - 4*x )

       + C_F*k_Q^2*Log[x]*PolyLog[2, -x] * (  - 72 + 32*x^-1 + 80*x - 16*x^2 )

       + C_F*k_Q^2*Log[x]*Log[1 + x] * ( 40 - 160/3*x^-1 + 48*x - 136/3*x^2 )

       + C_F*k_Q^2*Log[x]*Log[1 - x] * (  - 346/9 - 14/9*x^-3 - 112/9*x^-2 + 
         68/3*x^-1 + 116/9*x + 224/3*x^2 )

       + C_F*k_Q^2*Log[x]*Log[1 - x]^2 * (  - 21 + 42*x - 66*x^2 )

       + C_F*k_Q^2*Log[x]^2 * ( 383/12 + 38/3*x^-1 - 914/9*x + 31*x^2 )

       + C_F*k_Q^2*Log[x]^2*Log[1 - x] * ( 12 - 24*x + 40*x^2 )

       + C_F*k_Q^2*Log[x]^3 * (  - 27/2 + 16/3*x^-1 + 49/3*x - 26/3*x^2 )

       + C_F*k_G*k_Q * ( 11522/45 + 5953/2700*x^-3 - 3626/405*x^-2 - 13651/135*
         x^-1 - 54091/1620*x - 77482/675*x^2 )

       + C_F*k_G*k_Q*PolyLog[3, 1 - x] * (  - 32 + 16*x^-1 + 32*x )

       + C_F*k_G*k_Q*PolyLog[3, -x] * ( 64*x^-1 + 64*x )

       + C_F*k_G*k_Q*PolyLog[2, 1 - x] * ( 424/9 - 28/9*x^-3 - 224/9*x^-2 - 8/3*x^-1
          - 116*x )

       + C_F*k_G*k_Q*PolyLog[2, -x] * (  - 64 - 16*x^-1 - 48*x )

       + C_F*k_G*k_Q*Log[1 - x] * ( 1040/9 + 54/5*x^-3 + 2428/27*x^-2 - 548/3*
         x^-1 - 2314/27*x + 336/5*x^2 )

       + C_F*k_G*k_Q*Log[1 - x]^2 * (  - 280/3 - 14/3*x^-3 - 112/3*x^-2 + 72*
         x^-1 + 190/3*x )

       + C_F*k_G*k_Q*Log[x] * ( 1228/27 + 119/90*x^-3 + 616/27*x^-2 - 102*
         x^-1 + 2141/54*x - 168/5*x^2 )

       + C_F*k_G*k_Q*Log[x]*PolyLog[2, 1 - x] * ( 32 - 16*x^-1 - 32*x )

       + C_F*k_G*k_Q*Log[x]*PolyLog[2, -x] * (  - 32*x^-1 - 32*x )

       + C_F*k_G*k_Q*Log[x]*Log[1 + x] * (  - 64 - 16*x^-1 - 48*x )

       + C_F*k_G*k_Q*Log[x]*Log[1 - x] * ( 824/9 + 28/9*x^-3 + 224/9*x^-2 - 
         172/3*x^-1 - 1576/9*x )

       + C_F*k_G*k_Q*Log[x]^2 * ( 148/3 - 64/3*x^-1 + 808/9*x )

       + C_F*k_G*k_Q*Log[x]^3 * ( 32/3 - 32/3*x^-1 - 16*x )

       + C_F*k_G^2 * (  - 62/15 - 5953/5400*x^-3 + 1813/405*x^-2 - 5054/45*x^-1
          + 138511/3240*x + 2208/25*x^2 )

       + C_F*k_G^2*S12[1 - x] * ( 32 - 16*x )

       + C_F*k_G^2*PolyLog[3, 1 - x] * (  - 64*x^-1 )

       + C_F*k_G^2*PolyLog[3, -x] * (  - 64*x^-1 - 64*x )

       + C_F*k_G^2*PolyLog[2, 1 - x] * ( 496/9 + 14/9*x^-3 + 112/9*x^-2 - 224/3*x^-1
          + 308/3*x + 64/3*x^2 )

       + C_F*k_G^2*PolyLog[2, -x] * ( 64 + 16*x^-1 + 48*x )

       + C_F*k_G^2*Log[1 - x] * (  - 2846/9 - 27/5*x^-3 - 1214/27*x^-2 + 2527/9
         *x^-1 + 2324/27*x - 784/15*x^2 )

       + C_F*k_G^2*Log[1 - x]*PolyLog[2, 1 - x] * ( 64*x^-1 )

       + C_F*k_G^2*Log[1 - x]^2 * ( 632/3 + 7/3*x^-3 + 56/3*x^-2 - 164*x^-1 - 
         269/3*x )

       + C_F*k_G^2*Log[1 - x]^3 * (  - 104/3 + 104/3*x^-1 + 52/3*x )

       + C_F*k_G^2*Log[x] * ( 508/27 - 119/180*x^-3 - 308/27*x^-2 + 94/9*x^-1
          - 9317/108*x + 352/15*x^2 )

       + C_F*k_G^2*Log[x]*PolyLog[2, 1 - x] * ( 16 - 32*x^-1 - 8*x )

       + C_F*k_G^2*Log[x]*PolyLog[2, -x] * ( 32*x^-1 + 32*x )

       + C_F*k_G^2*Log[x]*Log[1 + x] * ( 64 + 16*x^-1 + 48*x )

       + C_F*k_G^2*Log[x]*Log[1 - x] * (  - 1648/9 - 14/9*x^-3 - 112/9*x^-2
          + 320/3*x^-1 + 1748/9*x + 64/3*x^2 )

       + C_F*k_G^2*Log[x]*Log[1 - x]^2 * ( 80 - 48*x^-1 - 40*x )

       + C_F*k_G^2*Log[x]^2 * ( 26/3*x^-1 - 722/9*x - 32/3*x^2 )

       + C_F*k_G^2*Log[x]^2*Log[1 - x] * (  - 48 + 16*x^-1 + 24*x )

       + C_F*k_G^2*Log[x]^3 * ( 20/3 + 16/3*x^-1 + 2*x )

       + C_F*Log[Q^2/muF^2]*k_Q^2 * ( 244/9 + 119/180*x^-3 + 266/27*x^-2 - 
         121/9*x^-1 - 1301/108*x - 1561/45*x^2 )

       + C_F*Log[Q^2/muF^2]*k_Q^2*PolyLog[2, 1 - x] * (  - 24*x^2 )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[1 - x] * ( 88/9 + 14/9*x^-3 + 112/9*
         x^-2 - 64/3*x^-1 + 350/9*x - 74/3*x^2 )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[1 - x]^2 * ( 18 - 36*x + 36*x^2 )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[x] * ( 1 - 133/9*x + 106/3*x^2 )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[x]*Log[1 - x] * (  - 20 + 40*x - 64*
         x^2 )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[x]^2 * ( 4 - 8*x + 16*x^2 )

       + C_F*Log[Q^2/muF^2]*k_G*k_Q * (  - 652/9 - 119/90*x^-3 - 532/27*x^-2
          + 338/9*x^-1 + 605/54*x + 784/15*x^2 )

       + C_F*Log[Q^2/muF^2]*k_G*k_Q*Log[1 - x] * (  - 656/9 - 28/9*x^-3 - 224/
         9*x^-2 + 152/3*x^-1 + 548/9*x - 64/3*x^2 )

       + C_F*Log[Q^2/muF^2]*k_G*k_Q*Log[x] * ( 56/3 - 610/9*x + 32/3*x^2 )

       + C_F*Log[Q^2/muF^2]*k_G^2 * ( 16/3 + 119/180*x^-3 + 266/27*x^-2 - 5/9
         *x^-1 - 2717/108*x - 392/15*x^2 )

       + C_F*Log[Q^2/muF^2]*k_G^2*PolyLog[2, 1 - x] * ( 32*x^-1 )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[1 - x] * ( 1288/9 + 14/9*x^-3 + 112/9*
         x^-2 - 304/3*x^-1 - 502/9*x )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[1 - x]^2 * (  - 48 + 48*x^-1 + 24*x )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[x] * (  - 92/3 + 635/9*x + 32/3*x^2 )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[x]*Log[1 - x] * ( 64 - 32*x^-1 - 32*x
          )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[x]^2 * (  - 16 + 8*x )

       + C_F*Log[Q^2/muF^2]^2*k_Q^2 * ( 23/6 - 14/3*x + 32/3*x^2 )

       + C_F*Log[Q^2/muF^2]^2*k_Q^2*Log[1 - x] * ( 6 - 12*x + 12*x^2 )

       + C_F*Log[Q^2/muF^2]^2*k_Q^2*Log[x] * (  - 3 + 6*x - 12*x^2 )

       + C_F*Log[Q^2/muF^2]^2*k_G*k_Q * (  - 16/3 + 32/3*x - 32/3*x^2 )

       + C_F*Log[Q^2/muF^2]^2*k_G^2 * ( 8 - 2*x )

       + C_F*Log[Q^2/muF^2]^2*k_G^2*Log[1 - x] * (  - 16 + 16*x^-1 + 8*x )

       + C_F*Log[Q^2/muF^2]^2*k_G^2*Log[x] * ( 8 - 4*x )

       + C_F*Zeta[3]*k_Q^2 * ( 146 - 48*x^-1 - 196*x + 100*x^2 )

       + C_F*Zeta[3]*k_G*k_Q * ( 48*x^-1 + 48*x )

       + C_F*Zeta[3]*k_G^2 * (  - 64 + 16*x^-1 - 16*x )

       + C_F*Zeta[2]*k_Q^2 * (  - 758/9 - 28/9*x^-3 - 224/9*x^-2 + 148/3*x^-1 + 
         1364/9*x - 88*x^2 )

       + C_F*Zeta[2]*k_Q^2*Log[1 - x] * (  - 8 + 16*x - 16*x^2 )

       + C_F*Zeta[2]*k_Q^2*Log[x] * ( 44 - 16*x^-1 - 56*x + 48*x^2 )

       + C_F*Zeta[2]*k_G*k_Q * ( 832/9 + 56/9*x^-3 + 448/9*x^-2 - 268/3*x^-1 - 
         1108/9*x )

       + C_F*Zeta[2]*k_G*k_Q*Log[x] * ( 16*x^-1 + 16*x )

       + C_F*Zeta[2]*k_G^2 * (  - 2000/9 - 28/9*x^-3 - 224/9*x^-2 + 632/3*x^-1 + 
         1148/9*x )

       + C_F*Zeta[2]*k_G^2*Log[1 - x] * ( 128 - 128*x^-1 - 64*x )

       + C_F*Zeta[2]*k_G^2*Log[x] * (  - 96 + 48*x^-1 + 32*x )

       + C_F*Zeta[2]*Log[Q^2/muF^2]*k_Q^2 * (  - 4 + 8*x - 8*x^2 )

       + C_F*Zeta[2]*Log[Q^2/muF^2]*k_G^2 * ( 64 - 64*x^-1 - 32*x )

       + C_A*k_Q^2 * (  - 32093/810 + 118543/16200*x^-3 + 6683/405*x^-2 + 14303/
         135*x^-1 - 422299/3240*x + 5729/150*x^2 )

       + C_A*k_Q^2*S12[1 - x] * ( 228 + 32*x^-1 + 112*x + 16*x^2 )

       + C_A*k_Q^2*PolyLog[3, (1 - x)/(1 + x)] * ( 8 + 16*x + 16*x^2 )

       + C_A*k_Q^2*PolyLog[3, -(1 - x)/(1 + x)] * (  - 8 - 16*x - 16*x^2 )

       + C_A*k_Q^2*PolyLog[3, 1 - x] * (  - 62 + 16*x^-1 - 52*x - 24*x^2 )

       + C_A*k_Q^2*PolyLog[3, -x] * (  - 4 - 8*x - 8*x^2 )

       + C_A*k_Q^2*PolyLog[2, 1 - x] * ( 110/9 + 422/3*x^-1 + 604/9*x + 56/3*x^2 )

       + C_A*k_Q^2*PolyLog[2, -x] * ( 20 + 32/3*x^-1 + 36*x + 80/3*x^2 )

       + C_A*k_Q^2*Log[1 - x] * (  - 2596/27 - 784/135*x^-3 - 430/27*x^-2 + 910/
         9*x^-1 + 955/27*x - 78/5*x^2 )

       + C_A*k_Q^2*Log[1 - x]*PolyLog[2, 1 - x] * ( 60 - 16*x^-1 + 24*x + 20*x^2 )

       + C_A*k_Q^2*Log[1 - x]*PolyLog[2, -x] * (  - 8 - 16*x - 16*x^2 )

       + C_A*k_Q^2*Log[1 - x]^2 * ( 100/9 + 14/9*x^-3 + 112/9*x^-2 - 38/3*x^-1
          + 398/9*x - 170/3*x^2 )

       + C_A*k_Q^2*Log[1 - x]^3 * ( 13/3 - 26/3*x + 26/3*x^2 )

       + C_A*k_Q^2*Log[x] * ( 5462/27 + 679/270*x^-3 + 266/27*x^-2 + 239/3*
         x^-1 - 239/27*x - 1213/45*x^2 )

       + C_A*k_Q^2*Log[x]*PolyLog[2, 1 - x] * ( 64 + 32*x^-1 + 68*x - 8*x^2 )

       + C_A*k_Q^2*Log[x]*PolyLog[2, -x] * ( 8 + 16*x + 16*x^2 )

       + C_A*k_Q^2*Log[x]*Log[1 + x] * ( 20 + 32/3*x^-1 + 36*x + 80/3*x^2 )

       + C_A*k_Q^2*Log[x]*Log[1 - x] * ( 370/9 - 14/9*x^-3 - 112/9*x^-2 + 64*
         x^-1 + 8/9*x + 422/3*x^2 )

       + C_A*k_Q^2*Log[x]*Log[1 - x]*Log[1 + x] * (  - 8 - 16*x - 16*x^2 )

       + C_A*k_Q^2*Log[x]*Log[1 - x]^2 * ( 2 + 44*x - 12*x^2 )

       + C_A*k_Q^2*Log[x]^2 * (  - 821/18 + 44/3*x^-1 - 248/9*x - 221/3*x^2 )

       + C_A*k_Q^2*Log[x]^2*Log[1 + x] * ( 6 + 12*x + 12*x^2 )

       + C_A*k_Q^2*Log[x]^2*Log[1 - x] * (  - 6 - 28*x + 4*x^2 )

       + C_A*k_Q^2*Log[x]^3 * ( 41/3 + 16/3*x^-1 + 40/3*x )

       + C_A*k_G*k_Q * ( 198053/405 - 118543/8100*x^-3 - 10726/405*x^-2 - 22192/
         45*x^-1 + 118519/1620*x - 18836/675*x^2 )

       + C_A*k_G*k_Q*S12[1 - x] * ( 256 + 128*x^-2 + 64*x^-1 - 32*x )

       + C_A*k_G*k_Q*S12[-x] * (  - 448 - 384*x^-2 - 640*x^-1 - 128*x )

       + C_A*k_G*k_Q*PolyLog[3, 1 - x] * ( 112 + 64*x^-2 - 128*x^-1 - 32*x )

       + C_A*k_G*k_Q*PolyLog[3, -x] * (  - 352 - 320*x^-2 + 576*x^-1 + 128*x )

       + C_A*k_G*k_Q*PolyLog[2, 1 - x] * (  - 2896/9 + 362/3*x^-1 - 1148/9*x - 16*x^2
          )

       + C_A*k_G*k_Q*PolyLog[2, -x] * ( 544 + 1552/3*x^-1 + 48*x + 64/3*x^2 )

       + C_A*k_G*k_Q*Log[1 + x]*PolyLog[2, -x] * (  - 448 - 384*x^-2 - 640*x^-1 - 
         128*x )

       + C_A*k_G*k_Q*Log[1 - x] * ( 1232/27 + 1568/135*x^-3 + 860/27*x^-2 - 506/
         3*x^-1 + 1510/27*x + 1064/45*x^2 )

       + C_A*k_G*k_Q*Log[1 - x]*PolyLog[2, 1 - x] * ( 32 - 32*x^-1 - 16*x )

       + C_A*k_G*k_Q*Log[1 - x]^2 * (  - 632/9 - 28/9*x^-3 - 224/9*x^-2 + 58*
         x^-1 + 410/9*x - 16/3*x^2 )

       + C_A*k_G*k_Q*Log[x] * (  - 9340/27 - 679/135*x^-3 - 532/27*x^-2 - 362
         *x^-1 - 2087/27*x - 1064/45*x^2 )

       + C_A*k_G*k_Q*Log[x]*PolyLog[2, 1 - x] * (  - 48 + 224*x^-1 + 48*x )

       + C_A*k_G*k_Q*Log[x]*PolyLog[2, -x] * ( 384 + 320*x^-2 )

       + C_A*k_G*k_Q*Log[x]*Log[1 + x] * ( 544 + 1552/3*x^-1 + 48*x + 64/3*
         x^2 )

       + C_A*k_G*k_Q*Log[x]*Log[1 + x]^2 * (  - 224 - 192*x^-2 - 320*x^-1 - 
         64*x )

       + C_A*k_G*k_Q*Log[x]*Log[1 - x] * ( 184/9 + 28/9*x^-3 + 224/9*x^-2 - 
         488/3*x^-1 - 1954/9*x + 32/3*x^2 )

       + C_A*k_G*k_Q*Log[x]^2 * (  - 3952/9 - 16*x^-1 + 754/9*x - 24*x^2 )

       + C_A*k_G*k_Q*Log[x]^2*Log[1 + x] * ( 208 + 160*x^-2 + 288*x^-1 + 64*x
          )

       + C_A*k_G*k_Q*Log[x]^3 * (  - 64/3 - 64/3*x^-1 - 16/3*x )

       + C_A*k_G^2 * ( 135461/405 + 118543/16200*x^-3 + 4043/405*x^-2 - 57202/
         135*x^-1 - 111619/3240*x - 12082/675*x^2 )

       + C_A*k_G^2*S12[1 - x] * (  - 464 - 240*x^-1 - 280*x )

       + C_A*k_G^2*PolyLog[3, (1 - x)/(1 + x)] * (  - 64 - 64*x^-1 - 32*x )

       + C_A*k_G^2*PolyLog[3, -(1 - x)/(1 + x)] * ( 64 + 64*x^-1 + 32*x )

       + C_A*k_G^2*PolyLog[3, 1 - x] * ( 672 + 224*x^-1 + 304*x )

       + C_A*k_G^2*PolyLog[3, -x] * ( 32 + 32*x^-1 + 16*x )

       + C_A*k_G^2*PolyLog[2, 1 - x] * (  - 2680/9 - 812/3*x^-1 - 1052/9*x - 32*x^2 )

       + C_A*k_G^2*PolyLog[2, -x] * (  - 48 - 24*x^-1 - 16*x )

       + C_A*k_G^2*Log[1 - x] * (  - 12490/27 - 784/135*x^-3 - 430/27*x^-2 + 
         1520/3*x^-1 - 2036/27*x - 512/45*x^2 )

       + C_A*k_G^2*Log[1 - x]*PolyLog[2, 1 - x] * (  - 592 - 176*x^-1 - 280*x )

       + C_A*k_G^2*Log[1 - x]*PolyLog[2, -x] * ( 64 + 64*x^-1 + 32*x )

       + C_A*k_G^2*Log[1 - x]^2 * ( 3868/9 + 14/9*x^-3 + 112/9*x^-2 - 540*x^-1
          + 548/9*x + 64*x^2 )

       + C_A*k_G^2*Log[1 - x]^3 * (  - 280/3 + 280/3*x^-1 + 140/3*x )

       + C_A*k_G^2*Log[x] * ( 14444/27 + 679/270*x^-3 + 266/27*x^-2 - 697/3*
         x^-1 - 320/27*x + 704/15*x^2 )

       + C_A*k_G^2*Log[x]*PolyLog[2, 1 - x] * (  - 64 - 64*x^-1 - 48*x )

       + C_A*k_G^2*Log[x]*PolyLog[2, -x] * (  - 64 - 64*x^-1 - 32*x )

       + C_A*k_G^2*Log[x]*Log[1 + x] * (  - 48 - 24*x^-1 - 16*x )

       + C_A*k_G^2*Log[x]*Log[1 - x] * (  - 8096/9 - 14/9*x^-3 - 112/9*x^-2
          + 1504/3*x^-1 - 1798/9*x - 128*x^2 )

       + C_A*k_G^2*Log[x]*Log[1 - x]*Log[1 + x] * ( 64 + 64*x^-1 + 32*x )

       + C_A*k_G^2*Log[x]*Log[1 - x]^2 * (  - 120 - 264*x^-1 - 228*x )

       + C_A*k_G^2*Log[x]^2 * ( 2828/9 - 280/3*x^-1 + 664/9*x + 112/3*x^2 )

       + C_A*k_G^2*Log[x]^2*Log[1 + x] * (  - 48 - 48*x^-1 - 24*x )

       + C_A*k_G^2*Log[x]^2*Log[1 - x] * ( 96 + 128*x^-1 + 128*x )

       + C_A*k_G^2*Log[x]^3 * (  - 24 - 32/3*x^-1 - 52/3*x )

       + C_A*Log[Q^2/muF^2]*k_Q^2 * (  - 1043/27 - 679/270*x^-3 - 266/27*x^-2
          + 497/9*x^-1 - 347/54*x + 21/5*x^2 )

       + C_A*Log[Q^2/muF^2]*k_Q^2*PolyLog[2, 1 - x] * ( 12 + 24*x + 8*x^2 )

       + C_A*Log[Q^2/muF^2]*k_Q^2*PolyLog[2, -x] * (  - 4 - 8*x - 8*x^2 )

       + C_A*Log[Q^2/muF^2]*k_Q^2*Log[1 - x] * ( 190/9 + 14/9*x^-3 + 112/9*
         x^-2 - 16*x^-1 + 254/9*x - 142/3*x^2 )

       + C_A*Log[Q^2/muF^2]*k_Q^2*Log[1 - x]^2 * ( 6 - 12*x + 12*x^2 )

       + C_A*Log[Q^2/muF^2]*k_Q^2*Log[x] * ( 190/9 + 64/3*x^-1 + 104/9*x + 
         56*x^2 )

       + C_A*Log[Q^2/muF^2]*k_Q^2*Log[x]*Log[1 + x] * (  - 4 - 8*x - 8*x^2
          )

       + C_A*Log[Q^2/muF^2]*k_Q^2*Log[x]*Log[1 - x] * ( 4 + 40*x - 8*x^2 )

       + C_A*Log[Q^2/muF^2]*k_Q^2*Log[x]^2 * (  - 4 - 12*x )

       + C_A*Log[Q^2/muF^2]*k_G*k_Q * ( 1780/27 + 679/135*x^-3 + 532/27*x^-2
          - 406/3*x^-1 + 707/27*x + 832/45*x^2 )

       + C_A*Log[Q^2/muF^2]*k_G*k_Q*Log[1 - x] * (  - 560/9 - 28/9*x^-3 - 224/
         9*x^-2 + 152/3*x^-1 + 356/9*x )

       + C_A*Log[Q^2/muF^2]*k_G*k_Q*Log[x] * (  - 560/9 - 152/3*x^-1 - 712/
         9*x )

       + C_A*Log[Q^2/muF^2]*k_G^2 * (  - 7118/27 - 679/270*x^-3 - 266/27*x^-2
          + 2581/9*x^-1 + 85/54*x - 256/45*x^2 )

       + C_A*Log[Q^2/muF^2]*k_G^2*PolyLog[2, 1 - x] * (  - 288 - 96*x^-1 - 144*x )

       + C_A*Log[Q^2/muF^2]*k_G^2*PolyLog[2, -x] * ( 32 + 32*x^-1 + 16*x )

       + C_A*Log[Q^2/muF^2]*k_G^2*Log[1 - x] * ( 3496/9 + 14/9*x^-3 + 112/9*
         x^-2 - 1472/3*x^-1 + 770/9*x + 64*x^2 )

       + C_A*Log[Q^2/muF^2]*k_G^2*Log[1 - x]^2 * (  - 144 + 144*x^-1 + 72*x )

       + C_A*Log[Q^2/muF^2]*k_G^2*Log[x] * (  - 3752/9 + 656/3*x^-1 - 1084/
         9*x - 64*x^2 )

       + C_A*Log[Q^2/muF^2]*k_G^2*Log[x]*Log[1 + x] * ( 32 + 32*x^-1 + 16*x
          )

       + C_A*Log[Q^2/muF^2]*k_G^2*Log[x]*Log[1 - x] * (  - 128 - 256*x^-1
          - 224*x )

       + C_A*Log[Q^2/muF^2]*k_G^2*Log[x]^2 * ( 64 + 48*x^-1 + 56*x )

       + C_A*Log[Q^2/muF^2]^2*k_Q^2 * ( 1 + 4/3*x^-1 + 8*x - 31/3*x^2 )

       + C_A*Log[Q^2/muF^2]^2*k_Q^2*Log[1 - x] * ( 2 - 4*x + 4*x^2 )

       + C_A*Log[Q^2/muF^2]^2*k_Q^2*Log[x] * ( 2 + 8*x )

       + C_A*Log[Q^2/muF^2]^2*k_G^2 * ( 200/3 - 284/3*x^-1 + 80/3*x + 16*x^2
          )

       + C_A*Log[Q^2/muF^2]^2*k_G^2*Log[1 - x] * (  - 48 + 48*x^-1 + 24*x )

       + C_A*Log[Q^2/muF^2]^2*k_G^2*Log[x] * (  - 48 - 48*x^-1 - 48*x )

       + C_A*Zeta[3]*k_Q^2 * (  - 2 - 8*x - 4*x^2 )

       + C_A*Zeta[3]*k_G*k_Q * (  - 208 - 192*x^-2 + 512*x^-1 + 112*x )

       + C_A*Zeta[3]*k_G^2 * (  - 224 + 272*x^-1 + 136*x )

       + C_A*Zeta[2]*k_Q^2 * ( 658/9 + 14/9*x^-3 + 112/9*x^-2 - 38*x^-1 - 952/9*x
          + 310/3*x^2 )

       + C_A*Zeta[2]*k_Q^2*Log[1 - x] * (  - 16 + 16*x - 32*x^2 )

       + C_A*Zeta[2]*k_Q^2*Log[x] * (  - 40*x + 16*x^2 )

       + C_A*Zeta[2]*k_G*k_Q * ( 2248/9 - 28/9*x^-3 - 224/9*x^-2 + 818/3*x^-1 + 
         302/9*x + 112/3*x^2 )

       + C_A*Zeta[2]*k_G*k_Q*Log[1 + x] * (  - 224 - 192*x^-2 - 320*x^-1 - 64*x )

       + C_A*Zeta[2]*k_G*k_Q*Log[x] * ( 16 + 288*x^-1 + 64*x )

       + C_A*Zeta[2]*k_G^2 * (  - 1664/9 + 14/9*x^-3 + 112/9*x^-2 + 932/3*x^-1 - 
         826/9*x - 64*x^2 )

       + C_A*Zeta[2]*k_G^2*Log[1 - x] * ( 64 )

       + C_A*Zeta[2]*k_G^2*Log[x] * ( 224 + 128*x^-1 + 160*x )

       + C_A*Zeta[2]*Log[Q^2/muF^2]*k_Q^2 * (  - 8 + 8*x - 16*x^2 )

       + C_A*Zeta[2]*Log[Q^2/muF^2]*k_G^2 * ( 32 )
       );

   DeltabarqQ[0] =(
       + k_Q^2*delta[1-z] * ( 1 )
       );

   DeltabarqQ[1] =(
       + C_F*k_Q^2 * (  - 80/9 + 8/9*x^-3 + 8/3*x^-1 + 16/3*x )

       + C_F*k_Q^2*Log[1 - x] * (  - 8 + 16*(1 - x)^-1 - 8*x )

       + C_F*k_Q^2*Log[x] * ( 4 - 8*(1 - x)^-1 + 4*x )

       + C_F*k_Q^2*delta[1-z] * (  - 248/9 )

       + C_F*k_G*k_Q * ( 160/9 - 16/9*x^-3 + 8/3*x^-1 - 56/3*x )

       + C_F*k_G*k_Q*delta[1-z] * ( 68/9 )

       + C_F*k_G^2 * (  - 80/9 + 8/9*x^-3 + 40/3*x - 16/3*x^2 )

       + C_F*Log[Q^2/muF^2]*k_Q^2 * (  - 4 + 8*(1 - x)^-1 - 4*x )

       + C_F*Log[Q^2/muF^2]*k_Q^2*delta[1-z] * ( 34/3 )

       + C_F*Log[Q^2/muF^2]*k_G*k_Q*delta[1-z] * (  - 16/3 )

       + C_F*Zeta[2]*k_Q^2*delta[1-z] * ( 8 )
       );

   DeltabarqQ[2] =(
       + C_F*k_Q^2 * ( 39442/81 - 163/81*x^-3 - 5093/81*x^-2 - 4979/18*x^-1 - 
         27779/162*x + 703/27*x^2 )

       + C_F*k_Q^2*S12[1 - x] * ( 400 + 128*x^-2 + 320*x^-1 + 128*x )

       + C_F*k_Q^2*S12[-x] * (  - 288 - 384*x^-2 - 576*x^-1 - 48*x )

       + C_F*k_Q^2*PolyLog[3, 1 - x] * ( 56 + 64*x^-2 - 128*x^-1 - 52*x )

       + C_F*k_Q^2*PolyLog[3, -x] * (  - 144 - 320*x^-2 + 672*x^-1 + 40*x )

       + C_F*k_Q^2*PolyLog[2, 1 - x] * (  - 1112/9 + 1280/3*x^-1 - 400/9*x + 32/3*x^2
          )

       + C_F*k_Q^2*PolyLog[2, -x] * ( 488 + 448*x^-1 + 40*x )

       + C_F*k_Q^2*Log[1 + x]*PolyLog[2, -x] * (  - 288 - 384*x^-2 - 576*x^-1 - 48*x
          )

       + C_F*k_Q^2*Log[1 - x] * (  - 2488/27 + 49/27*x^-3 + 896/27*x^-2 + 680/9
         *x^-1 + 31/27*x - 176/9*x^2 )

       + C_F*k_Q^2*Log[1 - x]*PolyLog[2, 1 - x] * ( 32 + 32*x )

       + C_F*k_Q^2*Log[1 - x]^2 * ( 8 + 32/3*x^-1 - 8*x - 32/3*x^2 )

       + C_F*k_Q^2*Log[x] * ( 2174/27 - 49/54*x^-3 - 448/27*x^-2 - 620/3*x^-1
          + 2243/54*x + 40/9*x^2 )

       + C_F*k_Q^2*Log[x]*PolyLog[2, 1 - x] * ( 96 + 288*x^-1 + 68*x )

       + C_F*k_Q^2*Log[x]*PolyLog[2, -x] * ( 192 + 320*x^-2 - 96*x^-1 )

       + C_F*k_Q^2*Log[x]*Log[1 + x] * ( 488 + 448*x^-1 + 40*x )

       + C_F*k_Q^2*Log[x]*Log[1 + x]^2 * (  - 144 - 192*x^-2 - 288*x^-1 - 24*
         x )

       + C_F*k_Q^2*Log[x]*Log[1 - x] * ( 760/9 + 256/3*x^-1 + 572/9*x + 32*
         x^2 )

       + C_F*k_Q^2*Log[x]*Log[1 - x]^2 * ( 16 + 16*x )

       + C_F*k_Q^2*Log[x]^2 * (  - 3557/9 - 64/3*x^-1 - 817/9*x - 40/3*x^2 )

       + C_F*k_Q^2*Log[x]^2*Log[1 + x] * ( 120 + 160*x^-2 + 240*x^-1 + 20*x )

       + C_F*k_Q^2*Log[x]^2*Log[1 - x] * (  - 16 - 16*x )

       + C_F*k_Q^2*Log[x]^3 * ( 6 - 32/3*x^-1 + 14*x )

       + C_F*k_G*k_Q * (  - 25442/81 + 326/81*x^-3 + 10186/81*x^-2 + 6583/27*
         x^-1 - 4819/81*x )

       + C_F*k_G*k_Q*PolyLog[2, 1 - x] * (  - 2240/9 - 608/3*x^-1 - 712/9*x )

       + C_F*k_G*k_Q*Log[1 - x] * ( 3104/27 - 98/27*x^-3 - 1792/27*x^-2 - 216*
         x^-1 + 4618/27*x )

       + C_F*k_G*k_Q*Log[x] * (  - 1504/27 + 49/27*x^-3 + 896/27*x^-2 + 724/3
         *x^-1 - 4979/27*x )

       + C_F*k_G*k_Q*Log[x]*Log[1 - x] * (  - 2240/9 - 608/3*x^-1 - 712/9*x )

       + C_F*k_G*k_Q*Log[x]^2 * ( 832/9 + 152/3*x^-1 + 356/9*x )

       + C_F*k_G^2 * ( 34753/81 - 163/81*x^-3 - 5093/81*x^-2 - 22837/54*x^-1 + 
         9517/162*x )

       + C_F*k_G^2*S12[1 - x] * (  - 256 - 256*x^-1 - 64*x )

       + C_F*k_G^2*PolyLog[3, 1 - x] * ( 256 + 256*x^-1 + 64*x )

       + C_F*k_G^2*PolyLog[2, 1 - x] * ( 1120/9 + 64/3*x^-1 + 140/9*x )

       + C_F*k_G^2*Log[1 - x] * (  - 11056/27 + 49/27*x^-3 + 896/27*x^-2 + 504*
         x^-1 - 3497/27*x )

       + C_F*k_G^2*Log[1 - x]*PolyLog[2, 1 - x] * (  - 256 - 256*x^-1 - 64*x )

       + C_F*k_G^2*Log[1 - x]^2 * ( 128 - 192*x^-1 + 64*x )

       + C_F*k_G^2*Log[x] * ( 8096/27 - 49/54*x^-3 - 448/27*x^-2 - 956/3*x^-1
          + 6491/54*x )

       + C_F*k_G^2*Log[x]*PolyLog[2, 1 - x] * (  - 64 - 64*x^-1 - 16*x )

       + C_F*k_G^2*Log[x]*Log[1 - x] * (  - 608/9 + 928/3*x^-1 - 724/9*x )

       + C_F*k_G^2*Log[x]*Log[1 - x]^2 * (  - 128 - 128*x^-1 - 32*x )

       + C_F*k_G^2*Log[x]^2 * ( 232/9 - 232/3*x^-1 + 146/9*x )

       + C_F*k_G^2*Log[x]^2*Log[1 - x] * ( 64 + 64*x^-1 + 16*x )

       + C_F*k_G^2*Log[x]^3 * (  - 32/3 - 32/3*x^-1 - 8/3*x )

       + C_F*Log[Q^2/muF^2]*k_Q^2 * (  - 1244/27 + 49/54*x^-3 + 448/27*x^-2
          + 340/9*x^-1 + 31/54*x - 88/9*x^2 )

       + C_F*Log[Q^2/muF^2]*k_Q^2*PolyLog[2, 1 - x] * ( 16 + 16*x )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[1 - x] * ( 8 + 32/3*x^-1 - 8*x - 32/3*
         x^2 )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[x] * ( 380/9 + 128/3*x^-1 + 286/9*x
          + 16*x^2 )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[x]*Log[1 - x] * ( 16 + 16*x )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[x]^2 * (  - 8 - 8*x )

       + C_F*Log[Q^2/muF^2]*k_G*k_Q * ( 1552/27 - 49/27*x^-3 - 896/27*x^-2 - 
         108*x^-1 + 2309/27*x )

       + C_F*Log[Q^2/muF^2]*k_G*k_Q*Log[x] * (  - 1120/9 - 304/3*x^-1 - 356/
         9*x )

       + C_F*Log[Q^2/muF^2]*k_G^2 * (  - 5528/27 + 49/54*x^-3 + 448/27*x^-2
          + 252*x^-1 - 3497/54*x )

       + C_F*Log[Q^2/muF^2]*k_G^2*PolyLog[2, 1 - x] * (  - 128 - 128*x^-1 - 32*x )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[1 - x] * ( 128 - 192*x^-1 + 64*x )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[x] * (  - 304/9 + 464/3*x^-1 - 362/9*
         x )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[x]*Log[1 - x] * (  - 128 - 128*x^-1
          - 32*x )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[x]^2 * ( 32 + 32*x^-1 + 8*x )

       + C_F*Log[Q^2/muF^2]^2*k_Q^2 * ( 2 + 8/3*x^-1 - 2*x - 8/3*x^2 )

       + C_F*Log[Q^2/muF^2]^2*k_Q^2*Log[x] * ( 4 + 4*x )

       + C_F*Log[Q^2/muF^2]^2*k_G^2 * ( 32 - 48*x^-1 + 16*x )

       + C_F*Log[Q^2/muF^2]^2*k_G^2*Log[x] * (  - 32 - 32*x^-1 - 8*x )

       + C_F*Zeta[3]*k_Q^2 * (  - 72 - 192*x^-2 + 576*x^-1 + 36*x )

       + C_F*Zeta[2]*k_Q^2 * ( 236 + 640/3*x^-1 + 28*x + 32/3*x^2 )

       + C_F*Zeta[2]*k_Q^2*Log[1 + x] * (  - 144 - 192*x^-2 - 288*x^-1 - 24*x )

       + C_F*Zeta[2]*k_Q^2*Log[x] * ( 8 + 288*x^-1 + 4*x )

       + C_F*Zeta[2]*k_G^2 * (  - 128 + 192*x^-1 - 64*x )

       + C_F*Zeta[2]*k_G^2*Log[x] * ( 128 + 128*x^-1 + 32*x )

       + C_F*n_f*k_Q^2 * ( 7264/81 - 1748/405*x^-3 + 64/27*x^-2 + 56/3*x^-1 + 
         224/27*(1 - x)^-1 - 328/3*x - 724/135*x^2 )

       + C_F*n_f*k_Q^2*PolyLog[2, 1 - x] * ( 8/3 - 32/3*x^-1 - 8/3*(1 - x)^-1 + 8/3*x )

       + C_F*n_f*k_Q^2*PolyLog[2, -x] * (  - 48 - 64/3*x^-1 - 32*x - 16/3*x^2 )

       + C_F*n_f*k_Q^2*Log[1 - x] * (  - 368/27 + 32/27*x^-3 + 32/9*x^-1 - 160/9
         *(1 - x)^-1 + 80/3*x )

       + C_F*n_f*k_Q^2*Log[1 - x]^2 * (  - 16/3 + 32/3*(1 - x)^-1 - 16/3*x )

       + C_F*n_f*k_Q^2*Log[x] * ( 1912/27 - 16/9*x^-3 - 8*x^-1 + 40/3*(1 - x)^-1
          - 20/9*x + 4*x^2 )

       + C_F*n_f*k_Q^2*Log[x]*Log[1 + x] * (  - 48 - 64/3*x^-1 - 32*x - 16/3*
         x^2 )

       + C_F*n_f*k_Q^2*Log[x]*Log[1 - x] * ( 32/3 - 64/3*(1 - x)^-1 + 32/3*x )

       + C_F*n_f*k_Q^2*Log[x]^2 * ( 26/3 + 8*(1 - x)^-1 + 14/3*x + 4/3*x^2 )

       + C_F*n_f*k_Q^2*delta[1-z] * ( 8813/162 )

       + C_F*n_f*k_G*k_Q * (  - 6416/81 + 3496/405*x^-3 - 32/9*x^-2 - 784/27*
         x^-1 + 3512/27*x - 3632/135*x^2 )

       + C_F*n_f*k_G*k_Q*Log[1 - x] * ( 640/27 - 64/27*x^-3 + 32/9*x^-1 - 224/9*
         x )

       + C_F*n_f*k_G*k_Q*Log[x] * (  - 2240/27 + 32/9*x^-3 - 16/3*x^-1 + 496/9
         *x )

       + C_F*n_f*k_G*k_Q*delta[1-z] * (  - 2332/81 )

       + C_F*n_f*k_G^2 * ( 2992/81 - 1748/405*x^-3 + 32/27*x^-2 + 256/27*x^-1 - 
         604/9*x + 1072/45*x^2 )

       + C_F*n_f*k_G^2*Log[1 - x] * (  - 320/27 + 32/27*x^-3 + 160/9*x - 64/9*
         x^2 )

       + C_F*n_f*k_G^2*Log[x] * ( 1120/27 - 16/9*x^-3 - 320/9*x + 128/9*x^2 )

       + C_F*n_f*Log[Q^2/muF^2]*k_Q^2 * (  - 56/3 + 16/9*x^-3 - 80/9*(1 - x)^-1
          + 232/9*x )

       + C_F*n_f*Log[Q^2/muF^2]*k_Q^2*Log[1 - x] * (  - 16/3 + 32/3*(1 - x)^-1
          - 16/3*x )

       + C_F*n_f*Log[Q^2/muF^2]*k_Q^2*Log[x] * ( 16/3 - 32/3*(1 - x)^-1 + 16/3
         *x )

       + C_F*n_f*Log[Q^2/muF^2]*k_Q^2*delta[1-z] * (  - 286/9 )

       + C_F*n_f*Log[Q^2/muF^2]*k_G*k_Q * ( 320/9 - 32/9*x^-3 + 32/9*x^-1 - 
         128/3*x + 64/9*x^2 )

       + C_F*n_f*Log[Q^2/muF^2]*k_G*k_Q*delta[1-z] * ( 160/9 )

       + C_F*n_f*Log[Q^2/muF^2]*k_G^2 * (  - 160/9 + 16/9*x^-3 + 80/3*x - 32/3
         *x^2 )

       + C_F*n_f*Log[Q^2/muF^2]^2*k_Q^2 * (  - 4/3 + 8/3*(1 - x)^-1 - 4/3*x )

       + C_F*n_f*Log[Q^2/muF^2]^2*k_Q^2*delta[1-z] * ( 50/9 )

       + C_F*n_f*Log[Q^2/muF^2]^2*k_G*k_Q*delta[1-z] * (  - 32/9 )

       + C_F*n_f*Zeta[3]*k_Q^2*delta[1-z] * ( 8 )

       + C_F*n_f*Zeta[2]*k_Q^2 * (  - 56/3 - 32/3*x^-1 - 32/3*(1 - x)^-1 - 32/3*x - 
         8/3*x^2 )

       + C_F*n_f*Zeta[2]*k_Q^2*delta[1-z] * (  - 256/9 )

       + C_F*n_f*Zeta[2]*k_G*k_Q*delta[1-z] * ( 64/3 )

       + C_F^2*k_Q^2 * ( 56552/81 + 751/81*x^-3 - 920/27*x^-2 + 2206/27*x^-1 - 
         18767/27*x - 52*x^2 )

       + C_F^2*k_Q^2*S12[1 - x] * ( 696 - 256*x^-1 - 208*(1 - x)^-1 + 696*x + 64*
         x^2 )

       + C_F^2*k_Q^2*S12[-x] * (  - 864 - 384*x^-1 - 576*x - 96*x^2 )

       + C_F^2*k_Q^2*PolyLog[3, 1 - x] * (  - 80 + 96*x^-1 + 48*(1 - x)^-1 - 48*x )

       + C_F^2*k_Q^2*PolyLog[3, -x] * (  - 144 - 64*x^-1 - 96*x - 16*x^2 )

       + C_F^2*k_Q^2*PolyLog[2, 1 - x] * ( 3112/9 + 304/3*x^-1 - 24*(1 - x)^-1 - 408*x
          - 344/3*x^2 )

       + C_F^2*k_Q^2*PolyLog[2, -x] * ( 688 + 832/3*x^-1 + 544*x + 400/3*x^2 )

       + C_F^2*k_Q^2*Log[1 + x]*PolyLog[2, -x] * (  - 864 - 384*x^-1 - 576*x - 96*
         x^2 )

       + C_F^2*k_Q^2*Log[1 - x] * ( 4928/27 - 560/27*x^-3 + 128/9*x^-2 + 160*
         x^-1 - 3968/9*(1 - x)^-1 + 908/9*x )

       + C_F^2*k_Q^2*Log[1 - x]*PolyLog[2, 1 - x] * ( 56 - 128*x^-1 - 16*(1 - x)^-1 + 56
         *x )

       + C_F^2*k_Q^2*Log[1 - x]^2 * (  - 1216/9 + 64/9*x^-3 + 64/3*x^-1 + 320/3
         *x )

       + C_F^2*k_Q^2*Log[1 - x]^3 * (  - 64 + 128*(1 - x)^-1 - 64*x )

       + C_F^2*k_Q^2*Log[x] * ( 6112/9 + 8/3*x^-3 - 64/9*x^-2 - 1540/9*x^-1
          + 2272/9*(1 - x)^-1 + 2120/9*x )

       + C_F^2*k_Q^2*Log[x]*PolyLog[2, 1 - x] * ( 344 + 32*x^-1 - 96*(1 - x)^-1 + 312*
         x + 32*x^2 )

       + C_F^2*k_Q^2*Log[x]*PolyLog[2, -x] * ( 432 + 192*x^-1 + 288*x + 48*x^2 )

       + C_F^2*k_Q^2*Log[x]*Log[1 + x] * ( 688 + 832/3*x^-1 + 544*x + 400/3*
         x^2 )

       + C_F^2*k_Q^2*Log[x]*Log[1 + x]^2 * (  - 432 - 192*x^-1 - 288*x - 48*
         x^2 )

       + C_F^2*k_Q^2*Log[x]*Log[1 - x] * ( 2528/9 - 64/9*x^-3 - 80/3*x^-1 - 
         48*(1 - x)^-1 - 608/3*x )

       + C_F^2*k_Q^2*Log[x]*Log[1 - x]^2 * ( 156 - 248*(1 - x)^-1 + 156*x )

       + C_F^2*k_Q^2*Log[x]^2 * (  - 2168/9 - 44/3*x^-1 + 30*(1 - x)^-1 - 368*x
          - 124*x^2 )

       + C_F^2*k_Q^2*Log[x]^2*Log[1 + x] * ( 360 + 160*x^-1 + 240*x + 40*x^2
          )

       + C_F^2*k_Q^2*Log[x]^2*Log[1 - x] * (  - 80 + 112*(1 - x)^-1 - 80*x )

       + C_F^2*k_Q^2*Log[x]^3 * ( 110/3 - 32/3*x^-1 - 40/3*(1 - x)^-1 + 34*x + 
         8/3*x^2 )

       + C_F^2*k_Q^2*delta[1-z] * ( 43093/108 )

       + C_F^2*k_G*k_Q * (  - 41824/81 - 1502/81*x^-3 + 1840/27*x^-2 - 4760/27*
         x^-1 + 17362/27*x )

       + C_F^2*k_G*k_Q*PolyLog[3, -x] * (  - 256*x^-1 - 256*x )

       + C_F^2*k_G*k_Q*PolyLog[2, 1 - x] * (  - 512/9 + 80/3*x^-1 + 560/3*x )

       + C_F^2*k_G*k_Q*PolyLog[2, -x] * (  - 128*x^-1 + 128*x )

       + C_F^2*k_G*k_Q*Log[1 - x] * (  - 6496/27 + 1120/27*x^-3 - 256/9*x^-2 - 
         32/3*x^-1 + 1088/9*(1 - x)^-1 + 352/3*x )

       + C_F^2*k_G*k_Q*Log[1 - x]^2 * ( 1280/9 - 128/9*x^-3 + 64/3*x^-1 - 448/3
         *x )

       + C_F^2*k_G*k_Q*Log[x] * (  - 3280/9 - 16/3*x^-3 + 128/9*x^-2 + 440/9*
         x^-1 - 544/9*(1 - x)^-1 - 352/3*x )

       + C_F^2*k_G*k_Q*Log[x]*PolyLog[2, -x] * ( 128*x^-1 + 128*x )

       + C_F^2*k_G*k_Q*Log[x]*Log[1 + x] * (  - 128*x^-1 + 128*x )

       + C_F^2*k_G*k_Q*Log[x]*Log[1 - x] * (  - 1792/9 + 128/9*x^-3 + 16/3*
         x^-1 + 336*x )

       + C_F^2*k_G*k_Q*Log[x]^2 * ( 832/9 + 16/3*x^-1 - 448/3*x )

       + C_F^2*k_G*k_Q*Log[x]^3 * ( 64/3*x^-1 + 64/3*x )

       + C_F^2*k_G*k_Q*delta[1-z] * (  - 17998/81 )

       + C_F^2*k_G^2 * (  - 6952/81 + 751/81*x^-3 - 920/27*x^-2 + 6226/27*x^-1
          - 4967/27*x + 64*x^2 )

       + C_F^2*k_G^2*PolyLog[3, -x] * ( 128*x^-1 + 128*x )

       + C_F^2*k_G^2*PolyLog[2, 1 - x] * (  - 512/9 - 64/3*x^-1 - 512/3*x + 256/3*x^2
          )

       + C_F^2*k_G^2*PolyLog[2, -x] * ( 64*x^-1 - 64*x )

       + C_F^2*k_G^2*Log[1 - x] * ( 1280/27 - 560/27*x^-3 + 128/9*x^-2 - 160/3*
         x^-1 - 464/9*x + 64*x^2 )

       + C_F^2*k_G^2*Log[1 - x]^2 * (  - 640/9 + 64/9*x^-3 + 320/3*x - 128/3*
         x^2 )

       + C_F^2*k_G^2*Log[x] * ( 416/3 + 8/3*x^-3 - 64/9*x^-2 + 524/9*x^-1 - 
         956/9*x - 64*x^2 )

       + C_F^2*k_G^2*Log[x]*PolyLog[2, -x] * (  - 64*x^-1 - 64*x )

       + C_F^2*k_G^2*Log[x]*Log[1 + x] * ( 64*x^-1 - 64*x )

       + C_F^2*k_G^2*Log[x]*Log[1 - x] * ( 128/9 - 64/9*x^-3 - 64/3*x^-1 - 
         832/3*x + 128*x^2 )

       + C_F^2*k_G^2*Log[x]^2 * (  - 320/9 + 28/3*x^-1 + 400/3*x - 128/3*x^2
          )

       + C_F^2*k_G^2*Log[x]^3 * (  - 32/3*x^-1 - 32/3*x )

       + C_F^2*k_G^2*delta[1-z] * ( 1156/81 )

       + C_F^2*Log[Q^2/muF^2]*k_Q^2 * ( 632/9 - 8/3*x^-3 + 64/9*x^-2 + 160/9*
         x^-1 - 1984/9*(1 - x)^-1 + 128*x )

       + C_F^2*Log[Q^2/muF^2]*k_Q^2*PolyLog[2, 1 - x] * ( 32 + 32*x )

       + C_F^2*Log[Q^2/muF^2]*k_Q^2*Log[1 - x] * (  - 2032/9 + 64/9*x^-3 + 64/
         3*x^-1 + 544/3*(1 - x)^-1 + 16*x )

       + C_F^2*Log[Q^2/muF^2]*k_Q^2*Log[1 - x]^2 * (  - 96 + 192*(1 - x)^-1 - 
         96*x )

       + C_F^2*Log[Q^2/muF^2]*k_Q^2*Log[x] * ( 872/9 - 344/3*(1 - x)^-1 - 40*
         x )

       + C_F^2*Log[Q^2/muF^2]*k_Q^2*Log[x]*Log[1 - x] * ( 144 - 224*
         (1 - x)^-1 + 144*x )

       + C_F^2*Log[Q^2/muF^2]*k_Q^2*Log[x]^2 * (  - 28 + 32*(1 - x)^-1 - 28*x
          )

       + C_F^2*Log[Q^2/muF^2]*k_Q^2*delta[1-z] * (  - 8575/27 )

       + C_F^2*Log[Q^2/muF^2]*k_G*k_Q * ( 304/9 + 16/3*x^-3 - 128/9*x^-2 - 
         128/9*x^-1 + 544/9*(1 - x)^-1 - 640/9*x )

       + C_F^2*Log[Q^2/muF^2]*k_G*k_Q*Log[1 - x] * ( 1664/9 - 128/9*x^-3 + 64/
         3*x^-1 - 256/3*(1 - x)^-1 - 320/3*x )

       + C_F^2*Log[Q^2/muF^2]*k_G*k_Q*Log[x] * (  - 832/9 + 128/3*(1 - x)^-1
          + 160/3*x )

       + C_F^2*Log[Q^2/muF^2]*k_G*k_Q*delta[1-z] * ( 5960/27 )

       + C_F^2*Log[Q^2/muF^2]*k_G^2 * (  - 64/3 - 8/3*x^-3 + 64/9*x^-2 - 32/9
         *x^-1 + 184/9*x )

       + C_F^2*Log[Q^2/muF^2]*k_G^2*Log[1 - x] * (  - 640/9 + 64/9*x^-3 + 320/
         3*x - 128/3*x^2 )

       + C_F^2*Log[Q^2/muF^2]*k_G^2*Log[x] * ( 320/9 - 160/3*x + 128/3*x^2
          )

       + C_F^2*Log[Q^2/muF^2]*k_G^2*delta[1-z] * (  - 544/27 )

       + C_F^2*Log[Q^2/muF^2]^2*k_Q^2 * (  - 184/3 + 272/3*(1 - x)^-1 - 88/3*x
          )

       + C_F^2*Log[Q^2/muF^2]^2*k_Q^2*Log[1 - x] * (  - 32 + 64*(1 - x)^-1 - 32
         *x )

       + C_F^2*Log[Q^2/muF^2]^2*k_Q^2*Log[x] * ( 24 - 32*(1 - x)^-1 + 24*x )

       + C_F^2*Log[Q^2/muF^2]^2*k_Q^2*delta[1-z] * ( 578/9 )

       + C_F^2*Log[Q^2/muF^2]^2*k_G*k_Q * ( 64/3 - 128/3*(1 - x)^-1 + 64/3*x )

       + C_F^2*Log[Q^2/muF^2]^2*k_G*k_Q*delta[1-z] * (  - 160/3 )

       + C_F^2*Log[Q^2/muF^2]^2*k_G^2*delta[1-z] * ( 64/9 )

       + C_F^2*Zeta[3]*k_Q^2 * (  - 128 + 256*(1 - x)^-1 - 128*x )

       + C_F^2*Zeta[3]*k_Q^2*delta[1-z] * (  - 124 )

       + C_F^2*Zeta[3]*k_G*k_Q * (  - 192*x^-1 - 192*x )

       + C_F^2*Zeta[3]*k_G^2 * ( 96*x^-1 + 96*x )

       + C_F^2*Zeta[3]*Log[Q^2/muF^2]*k_Q^2*delta[1-z] * ( 176 )

       + C_F^2*Zeta[2]*k_Q^2 * ( 3032/9 + 64/9*x^-3 + 160*x^-1 + 752/3*x + 200/3*
         x^2 )

       + C_F^2*Zeta[2]*k_Q^2*Log[1 + x] * (  - 432 - 192*x^-1 - 288*x - 48*x^2 )

       + C_F^2*Zeta[2]*k_Q^2*Log[1 - x] * ( 64 - 128*(1 - x)^-1 + 64*x )

       + C_F^2*Zeta[2]*k_Q^2*Log[x] * ( 48 + 64*x^-1 + 128*(1 - x)^-1 + 16*x^2 )

       + C_F^2*Zeta[2]*k_Q^2*delta[1-z] * (  - 434/3 )

       + C_F^2*Zeta[2]*k_G*k_Q * ( 1280/9 - 128/9*x^-3 - 128/3*x^-1 - 256/3*x )

       + C_F^2*Zeta[2]*k_G*k_Q*Log[x] * (  - 64*x^-1 - 64*x )

       + C_F^2*Zeta[2]*k_G*k_Q*delta[1-z] * ( 32 )

       + C_F^2*Zeta[2]*k_G^2 * (  - 640/9 + 64/9*x^-3 + 32*x^-1 + 224/3*x - 128/3
         *x^2 )

       + C_F^2*Zeta[2]*k_G^2*Log[x] * ( 32*x^-1 + 32*x )

       + C_F^2*Zeta[2]*k_G^2*delta[1-z] * ( 128/3 )

       + C_F^2*Zeta[2]*Log[Q^2/muF^2]*k_Q^2 * ( 32 - 64*(1 - x)^-1 + 32*x )

       + C_F^2*Zeta[2]*Log[Q^2/muF^2]*k_Q^2*delta[1-z] * ( 200/3 )

       + C_F^2*Zeta[2]*Log[Q^2/muF^2]*k_G*k_Q*delta[1-z] * (  - 128/3 )

       + C_F^2*Zeta[2]*Log[Q^2/muF^2]^2*k_Q^2*delta[1-z] * (  - 32 )

       + C_F^2*Zeta[2]^2*k_Q^2*delta[1-z] * ( 8/5 )

       + C_A*C_F*k_Q^2 * (  - 11726/27 + 59/6*x^-3 - 130/9*x^-1 - 1616/27*
         (1 - x)^-1 + 25097/54*x + 26*x^2 )

       + C_A*C_F*k_Q^2*S12[1 - x] * (  - 304 + 128*x^-1 + 64*(1 - x)^-1 - 304*x - 
         32*x^2 )

       + C_A*C_F*k_Q^2*S12[-x] * ( 432 + 192*x^-1 + 288*x + 48*x^2 )

       + C_A*C_F*k_Q^2*PolyLog[3, 1 - x] * ( 24 - 32*x^-1 - 56*(1 - x)^-1 + 24*x )

       + C_A*C_F*k_Q^2*PolyLog[3, -x] * ( 72 + 32*x^-1 + 48*x + 8*x^2 )

       + C_A*C_F*k_Q^2*PolyLog[2, 1 - x] * (  - 1712/9 + 32/9*x^-3 - 280/3*x^-1 + 44/3*
         (1 - x)^-1 + 500/3*x + 172/3*x^2 )

       + C_A*C_F*k_Q^2*PolyLog[2, -x] * (  - 344 - 416/3*x^-1 - 272*x - 200/3*x^2 )

       + C_A*C_F*k_Q^2*Log[1 + x]*PolyLog[2, -x] * ( 432 + 192*x^-1 + 288*x + 48*x^2
          )

       + C_A*C_F*k_Q^2*Log[1 - x] * ( 5152/27 - 208/27*x^-3 + 8/3*x^-2 - 976/9*
         x^-1 + 1072/9*(1 - x)^-1 - 1732/9*x )

       + C_A*C_F*k_Q^2*Log[1 - x]*PolyLog[2, 1 - x] * ( 64*x^-1 + 16*(1 - x)^-1 )

       + C_A*C_F*k_Q^2*Log[1 - x]^2 * ( 104/9 + 16/9*x^-3 - 8/3*x^-1 - 176/3*
         (1 - x)^-1 + 48*x )

       + C_A*C_F*k_Q^2*Log[x] * (  - 10960/27 + 88/27*x^-3 - 32/9*x^-2 + 604/9
         *x^-1 - 280/3*(1 - x)^-1 + 358/9*x )

       + C_A*C_F*k_Q^2*Log[x]*PolyLog[2, 1 - x] * (  - 168 - 32*x^-1 + 40*(1 - x)^-1 - 
         168*x - 16*x^2 )

       + C_A*C_F*k_Q^2*Log[x]*PolyLog[2, -x] * (  - 216 - 96*x^-1 - 144*x - 24*x^2
          )

       + C_A*C_F*k_Q^2*Log[x]*Log[1 + x] * (  - 344 - 416/3*x^-1 - 272*x - 200/
         3*x^2 )

       + C_A*C_F*k_Q^2*Log[x]*Log[1 + x]^2 * ( 216 + 96*x^-1 + 144*x + 24*x^2
          )

       + C_A*C_F*k_Q^2*Log[x]*Log[1 - x] * (  - 320/3 + 352/3*(1 - x)^-1 - 248/3
         *x )

       + C_A*C_F*k_Q^2*Log[x]^2 * ( 391/3 - 16/3*x^-1 - 44*(1 - x)^-1 + 727/3*x
          + 62*x^2 )

       + C_A*C_F*k_Q^2*Log[x]^2*Log[1 + x] * (  - 180 - 80*x^-1 - 120*x - 20*
         x^2 )

       + C_A*C_F*k_Q^2*Log[x]^2*Log[1 - x] * (  - 8 + 16*(1 - x)^-1 - 8*x )

       + C_A*C_F*k_Q^2*Log[x]^3 * (  - 10 - 16/3*(1 - x)^-1 - 14*x - 4/3*x^2 )

       + C_A*C_F*k_Q^2*delta[1-z] * (  - 84773/324 )

       + C_A*C_F*k_G*k_Q * ( 324 - 59/3*x^-3 - 176/27*x^-2 - 158/3*x^-1 - 6619/
         27*x )

       + C_A*C_F*k_G*k_Q*S12[1 - x] * (  - 128 + 128*x^-1 + 64*x )

       + C_A*C_F*k_G*k_Q*PolyLog[3, 1 - x] * ( 64 - 64*x^-1 - 32*x )

       + C_A*C_F*k_G*k_Q*PolyLog[2, 1 - x] * ( 928/9 - 64/9*x^-3 + 8/3*x^-1 - 128/3*x
          + 32*x^2 )

       + C_A*C_F*k_G*k_Q*PolyLog[2, -x] * (  - 128 - 128/3*x^-1 - 128*x - 128/3*x^2 )

       + C_A*C_F*k_G*k_Q*Log[1 - x] * ( 1600/27 + 416/27*x^-3 - 16/3*x^-2 - 880/
         9*x^-1 + 256/9*x )

       + C_A*C_F*k_G*k_Q*Log[1 - x]*PolyLog[2, 1 - x] * (  - 64 + 64*x^-1 + 32*x )

       + C_A*C_F*k_G*k_Q*Log[1 - x]^2 * ( 320/9 - 32/9*x^-3 + 8/3*x^-1 - 136/3*x
          + 32/3*x^2 )

       + C_A*C_F*k_G*k_Q*Log[x] * (  - 184/27 - 176/27*x^-3 + 64/9*x^-2 - 44/9
         *x^-1 - 320/9*x )

       + C_A*C_F*k_G*k_Q*Log[x]*Log[1 + x] * (  - 128 - 128/3*x^-1 - 128*x - 
         128/3*x^2 )

       + C_A*C_F*k_G*k_Q*Log[x]*Log[1 - x] * (  - 32 + 88*x - 64/3*x^2 )

       + C_A*C_F*k_G*k_Q*Log[x]^2 * ( 96 + 32/3*x^-1 - 20*x + 48*x^2 )

       + C_A*C_F*k_G*k_Q*delta[1-z] * ( 7826/81 )

       + C_A*C_F*k_G^2 * (  - 392/9 + 59/6*x^-3 + 176/27*x^-2 + 1228/27*x^-1 + 
         2741/54*x - 1864/27*x^2 )

       + C_A*C_F*k_G^2*PolyLog[2, 1 - x] * (  - 608/9 + 32/9*x^-3 - 32/3*x - 128/3*x^2
          )

       + C_A*C_F*k_G^2*PolyLog[2, -x] * ( 64 + 64/3*x^-1 + 64*x + 64/3*x^2 )

       + C_A*C_F*k_G^2*Log[1 - x] * ( 568/27 - 208/27*x^-3 + 8/3*x^-2 - 136/9*
         x^-1 - 776/9*x + 256/3*x^2 )

       + C_A*C_F*k_G^2*Log[1 - x]^2 * (  - 160/9 + 16/9*x^-3 + 80/3*x - 32/3*x^2
          )

       + C_A*C_F*k_G^2*Log[x] * ( 920/27 + 88/27*x^-3 - 32/9*x^-2 + 136/9*x^-1
          + 850/9*x - 256/3*x^2 )

       + C_A*C_F*k_G^2*Log[x]*Log[1 + x] * ( 64 + 64/3*x^-1 + 64*x + 64/3*x^2
          )

       + C_A*C_F*k_G^2*Log[x]*Log[1 - x] * (  - 32 - 64*x - 64/3*x^2 )

       + C_A*C_F*k_G^2*Log[x]^2 * (  - 16 - 16/3*x^-1 - 16/3*x^2 )

       + C_A*C_F*Log[Q^2/muF^2]*k_Q^2 * ( 1516/27 - 88/27*x^-3 - 88/9*x^-1 + 
         536/9*(1 - x)^-1 - 308/3*x )

       + C_A*C_F*Log[Q^2/muF^2]*k_Q^2*Log[1 - x] * ( 88/3 - 176/3*(1 - x)^-1 + 
         88/3*x )

       + C_A*C_F*Log[Q^2/muF^2]*k_Q^2*Log[x] * (  - 64/3 + 176/3*(1 - x)^-1 - 
         64/3*x )

       + C_A*C_F*Log[Q^2/muF^2]*k_Q^2*Log[x]^2 * (  - 4 + 8*(1 - x)^-1 - 4*x )

       + C_A*C_F*Log[Q^2/muF^2]*k_Q^2*delta[1-z] * ( 1211/9 )

       + C_A*C_F*Log[Q^2/muF^2]*k_G*k_Q * (  - 1760/27 + 176/27*x^-3 - 88/9*
         x^-1 + 616/9*x )

       + C_A*C_F*Log[Q^2/muF^2]*k_G*k_Q*delta[1-z] * (  - 500/9 )

       + C_A*C_F*Log[Q^2/muF^2]*k_G^2 * ( 880/27 - 88/27*x^-3 - 440/9*x + 176/
         9*x^2 )

       + C_A*C_F*Log[Q^2/muF^2]^2*k_Q^2 * ( 22/3 - 44/3*(1 - x)^-1 + 22/3*x )

       + C_A*C_F*Log[Q^2/muF^2]^2*k_Q^2*delta[1-z] * (  - 187/9 )

       + C_A*C_F*Log[Q^2/muF^2]^2*k_G*k_Q*delta[1-z] * ( 88/9 )

       + C_A*C_F*Zeta[3]*k_Q^2 * (  - 28 + 56*(1 - x)^-1 - 28*x )

       + C_A*C_F*Zeta[3]*k_Q^2*delta[1-z] * ( 92 )

       + C_A*C_F*Zeta[3]*Log[Q^2/muF^2]*k_Q^2*delta[1-z] * (  - 24 )

       + C_A*C_F*Zeta[2]*k_Q^2 * (  - 272/3 - 32/3*x^-3 - 184/3*x^-1 + 176/3*
         (1 - x)^-1 - 820/3*x - 100/3*x^2 )

       + C_A*C_F*Zeta[2]*k_Q^2*Log[1 + x] * ( 216 + 96*x^-1 + 144*x + 24*x^2 )

       + C_A*C_F*Zeta[2]*k_Q^2*Log[1 - x] * ( 16 - 32*(1 - x)^-1 + 16*x )

       + C_A*C_F*Zeta[2]*k_Q^2*Log[x] * (  - 80 - 32*x^-1 + 16*(1 - x)^-1 - 56*x
          - 8*x^2 )

       + C_A*C_F*Zeta[2]*k_Q^2*delta[1-z] * ( 800/9 )

       + C_A*C_F*Zeta[2]*k_G*k_Q * (  - 832/3 + 64/3*x^-3 - 40*x^-1 + 200*x - 224/
         3*x^2 )

       + C_A*C_F*Zeta[2]*k_G*k_Q*delta[1-z] * (  - 472/9 )

       + C_A*C_F*Zeta[2]*k_G^2 * ( 416/3 - 32/3*x^-3 + 32/3*x^-1 - 128*x + 224/3*
         x^2 )

       + C_A*C_F*Zeta[2]*Log[Q^2/muF^2]*k_Q^2 * ( 8 - 16*(1 - x)^-1 + 8*x )

       + C_A*C_F*Zeta[2]^2*k_Q^2*delta[1-z] * (  - 12/5 )
       );

   Deltabarq1Q2[2] =(
       + C_F*k_Q^2 * ( 39442/81 - 163/81*x^-3 - 5093/81*x^-2 - 4979/18*x^-1 - 
         27779/162*x + 703/27*x^2 )

       + C_F*k_Q^2*S12[1 - x] * ( 400 + 128*x^-2 + 320*x^-1 + 128*x )

       + C_F*k_Q^2*S12[-x] * (  - 288 - 384*x^-2 - 576*x^-1 - 48*x )

       + C_F*k_Q^2*PolyLog[3, 1 - x] * ( 56 + 64*x^-2 - 128*x^-1 - 52*x )

       + C_F*k_Q^2*PolyLog[3, -x] * (  - 144 - 320*x^-2 + 672*x^-1 + 40*x )

       + C_F*k_Q^2*PolyLog[2, 1 - x] * (  - 1112/9 + 1280/3*x^-1 - 400/9*x + 32/3*x^2
          )

       + C_F*k_Q^2*PolyLog[2, -x] * ( 488 + 448*x^-1 + 40*x )

       + C_F*k_Q^2*Log[1 + x]*PolyLog[2, -x] * (  - 288 - 384*x^-2 - 576*x^-1 - 48*x
          )

       + C_F*k_Q^2*Log[1 - x] * (  - 2488/27 + 49/27*x^-3 + 896/27*x^-2 + 680/9
         *x^-1 + 31/27*x - 176/9*x^2 )

       + C_F*k_Q^2*Log[1 - x]*PolyLog[2, 1 - x] * ( 32 + 32*x )

       + C_F*k_Q^2*Log[1 - x]^2 * ( 8 + 32/3*x^-1 - 8*x - 32/3*x^2 )

       + C_F*k_Q^2*Log[x] * ( 2174/27 - 49/54*x^-3 - 448/27*x^-2 - 620/3*x^-1
          + 2243/54*x + 40/9*x^2 )

       + C_F*k_Q^2*Log[x]*PolyLog[2, 1 - x] * ( 96 + 288*x^-1 + 68*x )

       + C_F*k_Q^2*Log[x]*PolyLog[2, -x] * ( 192 + 320*x^-2 - 96*x^-1 )

       + C_F*k_Q^2*Log[x]*Log[1 + x] * ( 488 + 448*x^-1 + 40*x )

       + C_F*k_Q^2*Log[x]*Log[1 + x]^2 * (  - 144 - 192*x^-2 - 288*x^-1 - 24*
         x )

       + C_F*k_Q^2*Log[x]*Log[1 - x] * ( 760/9 + 256/3*x^-1 + 572/9*x + 32*
         x^2 )

       + C_F*k_Q^2*Log[x]*Log[1 - x]^2 * ( 16 + 16*x )

       + C_F*k_Q^2*Log[x]^2 * (  - 3557/9 - 64/3*x^-1 - 817/9*x - 40/3*x^2 )

       + C_F*k_Q^2*Log[x]^2*Log[1 + x] * ( 120 + 160*x^-2 + 240*x^-1 + 20*x )

       + C_F*k_Q^2*Log[x]^2*Log[1 - x] * (  - 16 - 16*x )

       + C_F*k_Q^2*Log[x]^3 * ( 6 - 32/3*x^-1 + 14*x )

       + C_F*k_G*k_Q * (  - 25442/81 + 326/81*x^-3 + 10186/81*x^-2 + 6583/27*
         x^-1 - 4819/81*x )

       + C_F*k_G*k_Q*PolyLog[2, 1 - x] * (  - 2240/9 - 608/3*x^-1 - 712/9*x )

       + C_F*k_G*k_Q*Log[1 - x] * ( 3104/27 - 98/27*x^-3 - 1792/27*x^-2 - 216*
         x^-1 + 4618/27*x )

       + C_F*k_G*k_Q*Log[x] * (  - 1504/27 + 49/27*x^-3 + 896/27*x^-2 + 724/3
         *x^-1 - 4979/27*x )

       + C_F*k_G*k_Q*Log[x]*Log[1 - x] * (  - 2240/9 - 608/3*x^-1 - 712/9*x )

       + C_F*k_G*k_Q*Log[x]^2 * ( 832/9 + 152/3*x^-1 + 356/9*x )

       + C_F*k_G^2 * ( 34753/81 - 163/81*x^-3 - 5093/81*x^-2 - 22837/54*x^-1 + 
         9517/162*x )

       + C_F*k_G^2*S12[1 - x] * (  - 256 - 256*x^-1 - 64*x )

       + C_F*k_G^2*PolyLog[3, 1 - x] * ( 256 + 256*x^-1 + 64*x )

       + C_F*k_G^2*PolyLog[2, 1 - x] * ( 1120/9 + 64/3*x^-1 + 140/9*x )

       + C_F*k_G^2*Log[1 - x] * (  - 11056/27 + 49/27*x^-3 + 896/27*x^-2 + 504*
         x^-1 - 3497/27*x )

       + C_F*k_G^2*Log[1 - x]*PolyLog[2, 1 - x] * (  - 256 - 256*x^-1 - 64*x )

       + C_F*k_G^2*Log[1 - x]^2 * ( 128 - 192*x^-1 + 64*x )

       + C_F*k_G^2*Log[x] * ( 8096/27 - 49/54*x^-3 - 448/27*x^-2 - 956/3*x^-1
          + 6491/54*x )

       + C_F*k_G^2*Log[x]*PolyLog[2, 1 - x] * (  - 64 - 64*x^-1 - 16*x )

       + C_F*k_G^2*Log[x]*Log[1 - x] * (  - 608/9 + 928/3*x^-1 - 724/9*x )

       + C_F*k_G^2*Log[x]*Log[1 - x]^2 * (  - 128 - 128*x^-1 - 32*x )

       + C_F*k_G^2*Log[x]^2 * ( 232/9 - 232/3*x^-1 + 146/9*x )

       + C_F*k_G^2*Log[x]^2*Log[1 - x] * ( 64 + 64*x^-1 + 16*x )

       + C_F*k_G^2*Log[x]^3 * (  - 32/3 - 32/3*x^-1 - 8/3*x )

       + C_F*Log[Q^2/muF^2]*k_Q^2 * (  - 1244/27 + 49/54*x^-3 + 448/27*x^-2
          + 340/9*x^-1 + 31/54*x - 88/9*x^2 )

       + C_F*Log[Q^2/muF^2]*k_Q^2*PolyLog[2, 1 - x] * ( 16 + 16*x )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[1 - x] * ( 8 + 32/3*x^-1 - 8*x - 32/3*
         x^2 )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[x] * ( 380/9 + 128/3*x^-1 + 286/9*x
          + 16*x^2 )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[x]*Log[1 - x] * ( 16 + 16*x )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[x]^2 * (  - 8 - 8*x )

       + C_F*Log[Q^2/muF^2]*k_G*k_Q * ( 1552/27 - 49/27*x^-3 - 896/27*x^-2 - 
         108*x^-1 + 2309/27*x )

       + C_F*Log[Q^2/muF^2]*k_G*k_Q*Log[x] * (  - 1120/9 - 304/3*x^-1 - 356/
         9*x )

       + C_F*Log[Q^2/muF^2]*k_G^2 * (  - 5528/27 + 49/54*x^-3 + 448/27*x^-2
          + 252*x^-1 - 3497/54*x )

       + C_F*Log[Q^2/muF^2]*k_G^2*PolyLog[2, 1 - x] * (  - 128 - 128*x^-1 - 32*x )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[1 - x] * ( 128 - 192*x^-1 + 64*x )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[x] * (  - 304/9 + 464/3*x^-1 - 362/9*
         x )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[x]*Log[1 - x] * (  - 128 - 128*x^-1
          - 32*x )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[x]^2 * ( 32 + 32*x^-1 + 8*x )

       + C_F*Log[Q^2/muF^2]^2*k_Q^2 * ( 2 + 8/3*x^-1 - 2*x - 8/3*x^2 )

       + C_F*Log[Q^2/muF^2]^2*k_Q^2*Log[x] * ( 4 + 4*x )

       + C_F*Log[Q^2/muF^2]^2*k_G^2 * ( 32 - 48*x^-1 + 16*x )

       + C_F*Log[Q^2/muF^2]^2*k_G^2*Log[x] * (  - 32 - 32*x^-1 - 8*x )

       + C_F*Zeta[3]*k_Q^2 * (  - 72 - 192*x^-2 + 576*x^-1 + 36*x )

       + C_F*Zeta[2]*k_Q^2 * ( 236 + 640/3*x^-1 + 28*x + 32/3*x^2 )

       + C_F*Zeta[2]*k_Q^2*Log[1 + x] * (  - 144 - 192*x^-2 - 288*x^-1 - 24*x )

       + C_F*Zeta[2]*k_Q^2*Log[x] * ( 8 + 288*x^-1 + 4*x )

       + C_F*Zeta[2]*k_G^2 * (  - 128 + 192*x^-1 - 64*x )

       + C_F*Zeta[2]*k_G^2*Log[x] * ( 128 + 128*x^-1 + 32*x )
       );

   Deltabarqq[2]=(
       + C_F*k_Q^2 * ( 39442/81 - 163/81*x^-3 - 5093/81*x^-2 - 4979/18*x^-1 - 
         27779/162*x + 703/27*x^2 )

       + C_F*k_Q^2*S12[1 - x] * ( 400 + 128*x^-2 + 320*x^-1 + 128*x )

       + C_F*k_Q^2*S12[-x] * (  - 288 - 384*x^-2 - 576*x^-1 - 48*x )

       + C_F*k_Q^2*PolyLog[3, 1 - x] * ( 56 + 64*x^-2 - 128*x^-1 - 52*x )

       + C_F*k_Q^2*PolyLog[3, -x] * (  - 144 - 320*x^-2 + 672*x^-1 + 40*x )

       + C_F*k_Q^2*PolyLog[2, 1 - x] * (  - 1112/9 + 1280/3*x^-1 - 400/9*x + 32/3*x^2
          )

       + C_F*k_Q^2*PolyLog[2, -x] * ( 488 + 448*x^-1 + 40*x )

       + C_F*k_Q^2*Log[1 + x]*PolyLog[2, -x] * (  - 288 - 384*x^-2 - 576*x^-1 - 48*x
          )

       + C_F*k_Q^2*Log[1 - x] * (  - 2488/27 + 49/27*x^-3 + 896/27*x^-2 + 680/9
         *x^-1 + 31/27*x - 176/9*x^2 )

       + C_F*k_Q^2*Log[1 - x]*PolyLog[2, 1 - x] * ( 32 + 32*x )

       + C_F*k_Q^2*Log[1 - x]^2 * ( 8 + 32/3*x^-1 - 8*x - 32/3*x^2 )

       + C_F*k_Q^2*Log[x] * ( 2174/27 - 49/54*x^-3 - 448/27*x^-2 - 620/3*x^-1
          + 2243/54*x + 40/9*x^2 )

       + C_F*k_Q^2*Log[x]*PolyLog[2, 1 - x] * ( 96 + 288*x^-1 + 68*x )

       + C_F*k_Q^2*Log[x]*PolyLog[2, -x] * ( 192 + 320*x^-2 - 96*x^-1 )

       + C_F*k_Q^2*Log[x]*Log[1 + x] * ( 488 + 448*x^-1 + 40*x )

       + C_F*k_Q^2*Log[x]*Log[1 + x]^2 * (  - 144 - 192*x^-2 - 288*x^-1 - 24*
         x )

       + C_F*k_Q^2*Log[x]*Log[1 - x] * ( 760/9 + 256/3*x^-1 + 572/9*x + 32*
         x^2 )

       + C_F*k_Q^2*Log[x]*Log[1 - x]^2 * ( 16 + 16*x )

       + C_F*k_Q^2*Log[x]^2 * (  - 3557/9 - 64/3*x^-1 - 817/9*x - 40/3*x^2 )

       + C_F*k_Q^2*Log[x]^2*Log[1 + x] * ( 120 + 160*x^-2 + 240*x^-1 + 20*x )

       + C_F*k_Q^2*Log[x]^2*Log[1 - x] * (  - 16 - 16*x )

       + C_F*k_Q^2*Log[x]^3 * ( 6 - 32/3*x^-1 + 14*x )

       + C_F*k_G*k_Q * (  - 25442/81 + 326/81*x^-3 + 10186/81*x^-2 + 6583/27*
         x^-1 - 4819/81*x )

       + C_F*k_G*k_Q*PolyLog[2, 1 - x] * (  - 2240/9 - 608/3*x^-1 - 712/9*x )

       + C_F*k_G*k_Q*Log[1 - x] * ( 3104/27 - 98/27*x^-3 - 1792/27*x^-2 - 216*
         x^-1 + 4618/27*x )

       + C_F*k_G*k_Q*Log[x] * (  - 1504/27 + 49/27*x^-3 + 896/27*x^-2 + 724/3
         *x^-1 - 4979/27*x )

       + C_F*k_G*k_Q*Log[x]*Log[1 - x] * (  - 2240/9 - 608/3*x^-1 - 712/9*x )

       + C_F*k_G*k_Q*Log[x]^2 * ( 832/9 + 152/3*x^-1 + 356/9*x )

       + C_F*k_G^2 * ( 34753/81 - 163/81*x^-3 - 5093/81*x^-2 - 22837/54*x^-1 + 
         9517/162*x )

       + C_F*k_G^2*S12[1 - x] * (  - 256 - 256*x^-1 - 64*x )

       + C_F*k_G^2*PolyLog[3, 1 - x] * ( 256 + 256*x^-1 + 64*x )

       + C_F*k_G^2*PolyLog[2, 1 - x] * ( 1120/9 + 64/3*x^-1 + 140/9*x )

       + C_F*k_G^2*Log[1 - x] * (  - 11056/27 + 49/27*x^-3 + 896/27*x^-2 + 504*
         x^-1 - 3497/27*x )

       + C_F*k_G^2*Log[1 - x]*PolyLog[2, 1 - x] * (  - 256 - 256*x^-1 - 64*x )

       + C_F*k_G^2*Log[1 - x]^2 * ( 128 - 192*x^-1 + 64*x )

       + C_F*k_G^2*Log[x] * ( 8096/27 - 49/54*x^-3 - 448/27*x^-2 - 956/3*x^-1
          + 6491/54*x )

       + C_F*k_G^2*Log[x]*PolyLog[2, 1 - x] * (  - 64 - 64*x^-1 - 16*x )

       + C_F*k_G^2*Log[x]*Log[1 - x] * (  - 608/9 + 928/3*x^-1 - 724/9*x )

       + C_F*k_G^2*Log[x]*Log[1 - x]^2 * (  - 128 - 128*x^-1 - 32*x )

       + C_F*k_G^2*Log[x]^2 * ( 232/9 - 232/3*x^-1 + 146/9*x )

       + C_F*k_G^2*Log[x]^2*Log[1 - x] * ( 64 + 64*x^-1 + 16*x )

       + C_F*k_G^2*Log[x]^3 * (  - 32/3 - 32/3*x^-1 - 8/3*x )

       + C_F*Log[Q^2/muF^2]*k_Q^2 * (  - 1244/27 + 49/54*x^-3 + 448/27*x^-2
          + 340/9*x^-1 + 31/54*x - 88/9*x^2 )

       + C_F*Log[Q^2/muF^2]*k_Q^2*PolyLog[2, 1 - x] * ( 16 + 16*x )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[1 - x] * ( 8 + 32/3*x^-1 - 8*x - 32/3*
         x^2 )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[x] * ( 380/9 + 128/3*x^-1 + 286/9*x
          + 16*x^2 )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[x]*Log[1 - x] * ( 16 + 16*x )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[x]^2 * (  - 8 - 8*x )

       + C_F*Log[Q^2/muF^2]*k_G*k_Q * ( 1552/27 - 49/27*x^-3 - 896/27*x^-2 - 
         108*x^-1 + 2309/27*x )

       + C_F*Log[Q^2/muF^2]*k_G*k_Q*Log[x] * (  - 1120/9 - 304/3*x^-1 - 356/
         9*x )

       + C_F*Log[Q^2/muF^2]*k_G^2 * (  - 5528/27 + 49/54*x^-3 + 448/27*x^-2
          + 252*x^-1 - 3497/54*x )

       + C_F*Log[Q^2/muF^2]*k_G^2*PolyLog[2, 1 - x] * (  - 128 - 128*x^-1 - 32*x )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[1 - x] * ( 128 - 192*x^-1 + 64*x )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[x] * (  - 304/9 + 464/3*x^-1 - 362/9*
         x )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[x]*Log[1 - x] * (  - 128 - 128*x^-1
          - 32*x )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[x]^2 * ( 32 + 32*x^-1 + 8*x )

       + C_F*Log[Q^2/muF^2]^2*k_Q^2 * ( 2 + 8/3*x^-1 - 2*x - 8/3*x^2 )

       + C_F*Log[Q^2/muF^2]^2*k_Q^2*Log[x] * ( 4 + 4*x )

       + C_F*Log[Q^2/muF^2]^2*k_G^2 * ( 32 - 48*x^-1 + 16*x )

       + C_F*Log[Q^2/muF^2]^2*k_G^2*Log[x] * (  - 32 - 32*x^-1 - 8*x )

       + C_F*Zeta[3]*k_Q^2 * (  - 72 - 192*x^-2 + 576*x^-1 + 36*x )

       + C_F*Zeta[2]*k_Q^2 * ( 236 + 640/3*x^-1 + 28*x + 32/3*x^2 )

       + C_F*Zeta[2]*k_Q^2*Log[1 + x] * (  - 144 - 192*x^-2 - 288*x^-1 - 24*x )

       + C_F*Zeta[2]*k_Q^2*Log[x] * ( 8 + 288*x^-1 + 4*x )

       + C_F*Zeta[2]*k_G^2 * (  - 128 + 192*x^-1 - 64*x )

       + C_F*Zeta[2]*k_G^2*Log[x] * ( 128 + 128*x^-1 + 32*x )

       + C_F^2*k_Q^2 * (  - 4646/27 - 34/27*x^-3 + 80/27*x^-2 + 44/3*x^-1 + 
         4906/27*x - 26*x^2 )

       + C_F^2*k_Q^2*S12[1 - x] * (  - 208 - 192*x^-1 + 128*(1 + x)^-1 + 160*x - 
         16*x^2 )

       + C_F^2*k_Q^2*S12[-x] * ( 256*x^-1 - 64*(1 + x)^-1 )

       + C_F^2*k_Q^2*PolyLog[3, (1 - x)/(1 + x)] * (  - 64 + 128*(1 + x)^-1 + 64*x )

       + C_F^2*k_Q^2*PolyLog[3, -(1 - x)/(1 + x)] * ( 64 - 128*(1 + x)^-1 - 64*x )

       + C_F^2*k_Q^2*PolyLog[3, 1 - x] * ( 208 - 64*x^-1 - 128*(1 + x)^-1 - 160*x + 16*
         x^2 )

       + C_F^2*k_Q^2*PolyLog[3, -x] * ( 32 - 128*x^-1 - 32*(1 + x)^-1 - 32*x )

       + C_F^2*k_Q^2*PolyLog[2, 1 - x] * ( 88 - 96*x^-1 + 96*x - 24*x^2 )

       + C_F^2*k_Q^2*PolyLog[2, -x] * (  - 112 - 192*x^-1 + 80*x )

       + C_F^2*k_Q^2*Log[1 + x]*PolyLog[2, -x] * ( 256*x^-1 - 64*(1 + x)^-1 )

       + C_F^2*k_Q^2*Log[1 - x] * ( 64 - 64*x )

       + C_F^2*k_Q^2*Log[1 - x]*PolyLog[2, -x] * ( 64 - 128*(1 + x)^-1 - 64*x )

       + C_F^2*k_Q^2*Log[x] * (  - 544/9 - 40*x^-1 + 428/9*x )

       + C_F^2*k_Q^2*Log[x]*PolyLog[2, 1 - x] * (  - 192 - 64*x^-1 + 96*(1 + x)^-1 + 
         144*x - 16*x^2 )

       + C_F^2*k_Q^2*Log[x]*PolyLog[2, -x] * (  - 64 + 128*(1 + x)^-1 + 64*x )

       + C_F^2*k_Q^2*Log[x]*Log[1 + x] * (  - 112 - 192*x^-1 + 80*x )

       + C_F^2*k_Q^2*Log[x]*Log[1 + x]^2 * ( 128*x^-1 - 32*(1 + x)^-1 )

       + C_F^2*k_Q^2*Log[x]*Log[1 - x] * ( 32 + 32*x )

       + C_F^2*k_Q^2*Log[x]*Log[1 - x]*Log[1 + x] * ( 64 - 128*(1 + x)^-1 - 64*
         x )

       + C_F^2*k_Q^2*Log[x]^2 * ( 44 - 8*x - 12*x^2 )

       + C_F^2*k_Q^2*Log[x]^2*Log[1 + x] * (  - 48 - 64*x^-1 + 112*(1 + x)^-1
          + 48*x )

       + C_F^2*k_Q^2*Log[x]^2*Log[1 - x] * (  - 16 + 32*(1 + x)^-1 + 16*x )

       + C_F^2*k_Q^2*Log[x]^3 * (  - 20 - 32/3*(1 + x)^-1 + 12*x - 8/3*x^2 )

       + C_F^2*k_G*k_Q * (  - 2048/27 + 68/27*x^-3 - 160/27*x^-2 + 164/3*x^-1
          + 664/27*x )

       + C_F^2*k_G*k_Q*Log[x] * (  - 64/9 + 40*x^-1 - 64/9*x )

       + C_F^2*k_G*k_Q*Log[x]^2 * ( 8*x )

       + C_F^2*k_G^2 * ( 1456/27 - 34/27*x^-3 + 80/27*x^-2 + 8/3*x^-1 - 1574/27
         *x )

       + C_F^2*k_G^2*Log[x] * ( 320/9 + 248/9*x )

       + C_F^2*Log[Q^2/muF^2]*k_Q^2 * ( 32 - 32*x )

       + C_F^2*Log[Q^2/muF^2]*k_Q^2*PolyLog[2, -x] * ( 32 - 64*(1 + x)^-1 - 32*x )

       + C_F^2*Log[Q^2/muF^2]*k_Q^2*Log[x] * ( 16 + 16*x )

       + C_F^2*Log[Q^2/muF^2]*k_Q^2*Log[x]*Log[1 + x] * ( 32 - 64*(1 + x)^-1
          - 32*x )

       + C_F^2*Log[Q^2/muF^2]*k_Q^2*Log[x]^2 * (  - 8 + 16*(1 + x)^-1 + 8*x )

       + C_F^2*Zeta[3]*k_Q^2 * ( 24 - 128*x^-1 - 16*(1 + x)^-1 - 24*x )

       + C_F^2*Zeta[2]*k_Q^2 * (  - 56 - 96*x^-1 + 40*x )

       + C_F^2*Zeta[2]*k_Q^2*Log[1 + x] * ( 128*x^-1 - 32*(1 + x)^-1 )

       + C_F^2*Zeta[2]*k_Q^2*Log[1 - x] * ( 32 - 64*(1 + x)^-1 - 32*x )

       + C_F^2*Zeta[2]*k_Q^2*Log[x] * (  - 16 - 64*x^-1 + 48*(1 + x)^-1 + 16*x )

       + C_F^2*Zeta[2]*Log[Q^2/muF^2]*k_Q^2 * ( 16 - 32*(1 + x)^-1 - 16*x )

       + C_A*C_F*k_Q^2 * ( 2323/27 + 17/27*x^-3 - 40/27*x^-2 - 22/3*x^-1 - 2453/
         27*x + 13*x^2 )

       + C_A*C_F*k_Q^2*S12[1 - x] * ( 104 + 96*x^-1 - 64*(1 + x)^-1 - 80*x + 8*x^2
          )

       + C_A*C_F*k_Q^2*S12[-x] * (  - 128*x^-1 + 32*(1 + x)^-1 )

       + C_A*C_F*k_Q^2*PolyLog[3, (1 - x)/(1 + x)] * ( 32 - 64*(1 + x)^-1 - 32*x )

       + C_A*C_F*k_Q^2*PolyLog[3, -(1 - x)/(1 + x)] * (  - 32 + 64*(1 + x)^-1 + 32*x )

       + C_A*C_F*k_Q^2*PolyLog[3, 1 - x] * (  - 104 + 32*x^-1 + 64*(1 + x)^-1 + 80*x - 8*
         x^2 )

       + C_A*C_F*k_Q^2*PolyLog[3, -x] * (  - 16 + 64*x^-1 + 16*(1 + x)^-1 + 16*x )

       + C_A*C_F*k_Q^2*PolyLog[2, 1 - x] * (  - 44 + 48*x^-1 - 48*x + 12*x^2 )

       + C_A*C_F*k_Q^2*PolyLog[2, -x] * ( 56 + 96*x^-1 - 40*x )

       + C_A*C_F*k_Q^2*Log[1 + x]*PolyLog[2, -x] * (  - 128*x^-1 + 32*(1 + x)^-1 )

       + C_A*C_F*k_Q^2*Log[1 - x] * (  - 32 + 32*x )

       + C_A*C_F*k_Q^2*Log[1 - x]*PolyLog[2, -x] * (  - 32 + 64*(1 + x)^-1 + 32*x )

       + C_A*C_F*k_Q^2*Log[x] * ( 272/9 + 20*x^-1 - 214/9*x )

       + C_A*C_F*k_Q^2*Log[x]*PolyLog[2, 1 - x] * ( 96 + 32*x^-1 - 48*(1 + x)^-1 - 72*x
          + 8*x^2 )

       + C_A*C_F*k_Q^2*Log[x]*PolyLog[2, -x] * ( 32 - 64*(1 + x)^-1 - 32*x )

       + C_A*C_F*k_Q^2*Log[x]*Log[1 + x] * ( 56 + 96*x^-1 - 40*x )

       + C_A*C_F*k_Q^2*Log[x]*Log[1 + x]^2 * (  - 64*x^-1 + 16*(1 + x)^-1 )

       + C_A*C_F*k_Q^2*Log[x]*Log[1 - x] * (  - 16 - 16*x )

       + C_A*C_F*k_Q^2*Log[x]*Log[1 - x]*Log[1 + x] * (  - 32 + 64*(1 + x)^-1 + 
         32*x )

       + C_A*C_F*k_Q^2*Log[x]^2 * (  - 22 + 4*x + 6*x^2 )

       + C_A*C_F*k_Q^2*Log[x]^2*Log[1 + x] * ( 24 + 32*x^-1 - 56*(1 + x)^-1 - 24
         *x )

       + C_A*C_F*k_Q^2*Log[x]^2*Log[1 - x] * ( 8 - 16*(1 + x)^-1 - 8*x )

       + C_A*C_F*k_Q^2*Log[x]^3 * ( 10 + 16/3*(1 + x)^-1 - 6*x + 4/3*x^2 )

       + C_A*C_F*k_G*k_Q * ( 1024/27 - 34/27*x^-3 + 80/27*x^-2 - 82/3*x^-1 - 332/
         27*x )

       + C_A*C_F*k_G*k_Q*Log[x] * ( 32/9 - 20*x^-1 + 32/9*x )

       + C_A*C_F*k_G*k_Q*Log[x]^2 * (  - 4*x )

       + C_A*C_F*k_G^2 * (  - 728/27 + 17/27*x^-3 - 40/27*x^-2 - 4/3*x^-1 + 787/
         27*x )

       + C_A*C_F*k_G^2*Log[x] * (  - 160/9 - 124/9*x )

       + C_A*C_F*Log[Q^2/muF^2]*k_Q^2 * (  - 16 + 16*x )

       + C_A*C_F*Log[Q^2/muF^2]*k_Q^2*PolyLog[2, -x] * (  - 16 + 32*(1 + x)^-1 + 16*x
          )

       + C_A*C_F*Log[Q^2/muF^2]*k_Q^2*Log[x] * (  - 8 - 8*x )

       + C_A*C_F*Log[Q^2/muF^2]*k_Q^2*Log[x]*Log[1 + x] * (  - 16 + 32*
         (1 + x)^-1 + 16*x )

       + C_A*C_F*Log[Q^2/muF^2]*k_Q^2*Log[x]^2 * ( 4 - 8*(1 + x)^-1 - 4*x )

       + C_A*C_F*Zeta[3]*k_Q^2 * (  - 12 + 64*x^-1 + 8*(1 + x)^-1 + 12*x )

       + C_A*C_F*Zeta[2]*k_Q^2 * ( 28 + 48*x^-1 - 20*x )

       + C_A*C_F*Zeta[2]*k_Q^2*Log[1 + x] * (  - 64*x^-1 + 16*(1 + x)^-1 )

       + C_A*C_F*Zeta[2]*k_Q^2*Log[1 - x] * (  - 16 + 32*(1 + x)^-1 + 16*x )

       + C_A*C_F*Zeta[2]*k_Q^2*Log[x] * ( 8 + 32*x^-1 - 24*(1 + x)^-1 - 8*x )

       + C_A*C_F*Zeta[2]*Log[Q^2/muF^2]*k_Q^2 * (  - 8 + 16*(1 + x)^-1 + 8*x )
       );

   Deltabarq1q2[2] =(
       + C_F*k_Q^2 * ( 39442/81 - 163/81*x^-3 - 5093/81*x^-2 - 4979/18*x^-1 - 
         27779/162*x + 703/27*x^2 )

       + C_F*k_Q^2*S12[1 - x] * ( 400 + 128*x^-2 + 320*x^-1 + 128*x )

       + C_F*k_Q^2*S12[-x] * (  - 288 - 384*x^-2 - 576*x^-1 - 48*x )

       + C_F*k_Q^2*PolyLog[3, 1 - x] * ( 56 + 64*x^-2 - 128*x^-1 - 52*x )

       + C_F*k_Q^2*PolyLog[3, -x] * (  - 144 - 320*x^-2 + 672*x^-1 + 40*x )

       + C_F*k_Q^2*PolyLog[2, 1 - x] * (  - 1112/9 + 1280/3*x^-1 - 400/9*x + 32/3*x^2
          )

       + C_F*k_Q^2*PolyLog[2, -x] * ( 488 + 448*x^-1 + 40*x )

       + C_F*k_Q^2*Log[1 + x]*PolyLog[2, -x] * (  - 288 - 384*x^-2 - 576*x^-1 - 48*x
          )

       + C_F*k_Q^2*Log[1 - x] * (  - 2488/27 + 49/27*x^-3 + 896/27*x^-2 + 680/9
         *x^-1 + 31/27*x - 176/9*x^2 )

       + C_F*k_Q^2*Log[1 - x]*PolyLog[2, 1 - x] * ( 32 + 32*x )

       + C_F*k_Q^2*Log[1 - x]^2 * ( 8 + 32/3*x^-1 - 8*x - 32/3*x^2 )

       + C_F*k_Q^2*Log[x] * ( 2174/27 - 49/54*x^-3 - 448/27*x^-2 - 620/3*x^-1
          + 2243/54*x + 40/9*x^2 )

       + C_F*k_Q^2*Log[x]*PolyLog[2, 1 - x] * ( 96 + 288*x^-1 + 68*x )

       + C_F*k_Q^2*Log[x]*PolyLog[2, -x] * ( 192 + 320*x^-2 - 96*x^-1 )

       + C_F*k_Q^2*Log[x]*Log[1 + x] * ( 488 + 448*x^-1 + 40*x )

       + C_F*k_Q^2*Log[x]*Log[1 + x]^2 * (  - 144 - 192*x^-2 - 288*x^-1 - 24*
         x )

       + C_F*k_Q^2*Log[x]*Log[1 - x] * ( 760/9 + 256/3*x^-1 + 572/9*x + 32*
         x^2 )

       + C_F*k_Q^2*Log[x]*Log[1 - x]^2 * ( 16 + 16*x )

       + C_F*k_Q^2*Log[x]^2 * (  - 3557/9 - 64/3*x^-1 - 817/9*x - 40/3*x^2 )

       + C_F*k_Q^2*Log[x]^2*Log[1 + x] * ( 120 + 160*x^-2 + 240*x^-1 + 20*x )

       + C_F*k_Q^2*Log[x]^2*Log[1 - x] * (  - 16 - 16*x )

       + C_F*k_Q^2*Log[x]^3 * ( 6 - 32/3*x^-1 + 14*x )

       + C_F*k_G*k_Q * (  - 25442/81 + 326/81*x^-3 + 10186/81*x^-2 + 6583/27*
         x^-1 - 4819/81*x )

       + C_F*k_G*k_Q*PolyLog[2, 1 - x] * (  - 2240/9 - 608/3*x^-1 - 712/9*x )

       + C_F*k_G*k_Q*Log[1 - x] * ( 3104/27 - 98/27*x^-3 - 1792/27*x^-2 - 216*
         x^-1 + 4618/27*x )

       + C_F*k_G*k_Q*Log[x] * (  - 1504/27 + 49/27*x^-3 + 896/27*x^-2 + 724/3
         *x^-1 - 4979/27*x )

       + C_F*k_G*k_Q*Log[x]*Log[1 - x] * (  - 2240/9 - 608/3*x^-1 - 712/9*x )

       + C_F*k_G*k_Q*Log[x]^2 * ( 832/9 + 152/3*x^-1 + 356/9*x )

       + C_F*k_G^2 * ( 34753/81 - 163/81*x^-3 - 5093/81*x^-2 - 22837/54*x^-1 + 
         9517/162*x )

       + C_F*k_G^2*S12[1 - x] * (  - 256 - 256*x^-1 - 64*x )

       + C_F*k_G^2*PolyLog[3, 1 - x] * ( 256 + 256*x^-1 + 64*x )

       + C_F*k_G^2*PolyLog[2, 1 - x] * ( 1120/9 + 64/3*x^-1 + 140/9*x )

       + C_F*k_G^2*Log[1 - x] * (  - 11056/27 + 49/27*x^-3 + 896/27*x^-2 + 504*
         x^-1 - 3497/27*x )

       + C_F*k_G^2*Log[1 - x]*PolyLog[2, 1 - x] * (  - 256 - 256*x^-1 - 64*x )

       + C_F*k_G^2*Log[1 - x]^2 * ( 128 - 192*x^-1 + 64*x )

       + C_F*k_G^2*Log[x] * ( 8096/27 - 49/54*x^-3 - 448/27*x^-2 - 956/3*x^-1
          + 6491/54*x )

       + C_F*k_G^2*Log[x]*PolyLog[2, 1 - x] * (  - 64 - 64*x^-1 - 16*x )

       + C_F*k_G^2*Log[x]*Log[1 - x] * (  - 608/9 + 928/3*x^-1 - 724/9*x )

       + C_F*k_G^2*Log[x]*Log[1 - x]^2 * (  - 128 - 128*x^-1 - 32*x )

       + C_F*k_G^2*Log[x]^2 * ( 232/9 - 232/3*x^-1 + 146/9*x )

       + C_F*k_G^2*Log[x]^2*Log[1 - x] * ( 64 + 64*x^-1 + 16*x )

       + C_F*k_G^2*Log[x]^3 * (  - 32/3 - 32/3*x^-1 - 8/3*x )

       + C_F*Log[Q^2/muF^2]*k_Q^2 * (  - 1244/27 + 49/54*x^-3 + 448/27*x^-2
          + 340/9*x^-1 + 31/54*x - 88/9*x^2 )

       + C_F*Log[Q^2/muF^2]*k_Q^2*PolyLog[2, 1 - x] * ( 16 + 16*x )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[1 - x] * ( 8 + 32/3*x^-1 - 8*x - 32/3*
         x^2 )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[x] * ( 380/9 + 128/3*x^-1 + 286/9*x
          + 16*x^2 )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[x]*Log[1 - x] * ( 16 + 16*x )

       + C_F*Log[Q^2/muF^2]*k_Q^2*Log[x]^2 * (  - 8 - 8*x )

       + C_F*Log[Q^2/muF^2]*k_G*k_Q * ( 1552/27 - 49/27*x^-3 - 896/27*x^-2 - 
         108*x^-1 + 2309/27*x )

       + C_F*Log[Q^2/muF^2]*k_G*k_Q*Log[x] * (  - 1120/9 - 304/3*x^-1 - 356/
         9*x )

       + C_F*Log[Q^2/muF^2]*k_G^2 * (  - 5528/27 + 49/54*x^-3 + 448/27*x^-2
          + 252*x^-1 - 3497/54*x )

       + C_F*Log[Q^2/muF^2]*k_G^2*PolyLog[2, 1 - x] * (  - 128 - 128*x^-1 - 32*x )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[1 - x] * ( 128 - 192*x^-1 + 64*x )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[x] * (  - 304/9 + 464/3*x^-1 - 362/9*
         x )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[x]*Log[1 - x] * (  - 128 - 128*x^-1
          - 32*x )

       + C_F*Log[Q^2/muF^2]*k_G^2*Log[x]^2 * ( 32 + 32*x^-1 + 8*x )

       + C_F*Log[Q^2/muF^2]^2*k_Q^2 * ( 2 + 8/3*x^-1 - 2*x - 8/3*x^2 )

       + C_F*Log[Q^2/muF^2]^2*k_Q^2*Log[x] * ( 4 + 4*x )

       + C_F*Log[Q^2/muF^2]^2*k_G^2 * ( 32 - 48*x^-1 + 16*x )

       + C_F*Log[Q^2/muF^2]^2*k_G^2*Log[x] * (  - 32 - 32*x^-1 - 8*x )

       + C_F*Zeta[3]*k_Q^2 * (  - 72 - 192*x^-2 + 576*x^-1 + 36*x )

       + C_F*Zeta[2]*k_Q^2 * ( 236 + 640/3*x^-1 + 28*x + 32/3*x^2 )

       + C_F*Zeta[2]*k_Q^2*Log[1 + x] * (  - 144 - 192*x^-2 - 288*x^-1 - 24*x )

       + C_F*Zeta[2]*k_Q^2*Log[x] * ( 8 + 288*x^-1 + 4*x )

       + C_F*Zeta[2]*k_G^2 * (  - 128 + 192*x^-1 - 64*x )

       + C_F*Zeta[2]*k_G^2*Log[x] * ( 128 + 128*x^-1 + 32*x )
       );


